Automorphism groups of smooth quartic threefolds

We classify finite groups of automorphisms of smooth quartic threefolds over $\mathbb{C}$. Every such group embeds into one of $17$ maximal groups, which we realize by explicit equations and matrix generators. Among finite subgroups of $\mathrm{PGL}(5,\mathbb{C})$ preserving a smooth quartic threefold, there are exactly $24$ maximal ones up to conjugacy, and we use them to determine the $194$ groups that occur as full automorphism groups. As an application, we classify the finite groups of projective automorphisms of smooth quartic surfaces and show that there are exactly $12$ maximal ones up to conjugacy in $\mathrm{PGL}(4,\mathbb{C})$.

==> anc/SaturatedFamilies-code.txt <==
# GAP code for Section 7 of "Automorphism groups of smooth quartic threefolds".
#
# HOW TO RUN. In GAP, type
#     Read(".../SaturatedFamilies-code.txt");
# where "..." is the folder of this file. The computation starts at once and
# writes SaturatedFamilies-results.txt to the current directory of GAP. 
#
# It needs the package SmallGrp and about 6 GB of memory.
#
# Run(), at the end of the file, carries out steps (1)-(5) of the proof of Theorem 7.3:
# (1) BuildCatalogue: the subgroups G of G_1,...,G_24 up to conjugacy in
#     PGL(5,C), and their inclusions.
# (2) BuildCandidates: for each G and lambda, dim W(H_lambda) and
#     dim C(H_lambda); the pairs with m(H_lambda) >= 0 are kept.
# (3) SmoothWitness, called in step (2): a smooth form in W(H_lambda), or a
#     proof by Lemma 3.4 that every form in W(H_lambda) is singular.
# (4) BuildLinearClasses: the conjugacy classes of the groups H_lambda, and
#     their inclusions.
# (5) BuildFamilies: the 311 classes of saturated groups.
# WriteResults then writes the results file. Assert(1,...) checks the counts
# (1398, 1788, 1444, 344, 1404, 311, 194, ...); they are never used to limit
# the search, and the program stops if one of them fails.
#
# NOTATION, as in the paper.
# E(n) = xi_n, and Sqrt(2), Sqrt(3), Sqrt(7) are exact. 
# A : B is a semidirect product and A . B an extension.
# A quartic form is stored as the vector of its 70 coefficients in "monomials".
# G        a subgroup of some G_i.
# hat G    the preimage of G in SL(5,C).
# tilde G  the F_i-lifting of G contained in tilde G_i, see (2.3).
# H_lambda <lambda*tilde G, xi_4*I_5>; it depends only on psi = lambda^(-4).
# W, C, m  W(H), C(H), m(H) of Definition 7.1 (fields dW, dC, m).
# theta    the character by which hat G acts on W(H_lambda) by scalars.
#
if LoadPackage("smallgrp")=fail then Error("SmallGrp is required"); fi;
SetAssertionLevel(1);;   # turn on the checks Assert(1,...)
# Global variables used by the functions below; Run() resets them.
Families := [];; NrTypes := 0;; RunInfo := rec();;
#
# GENERATORS OF G_1,...,G_24, in the coordinates of the paper. For each i, the
# matrices fix F_i, their classes generate G_i, and the only scalar matrix in
# the group they generate is I_5, so they generate an F_i-lifting tilde G_i of
# G_i (see (2.3)). 
#
GGenerators := [
  # G_1: C4^4 : S5, order 30720.
  [
    [[E(4), 0, 0, 0, 0], [0, -E(4), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[0, 1, 0, 0, 0], [1, 0, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[0, 0, 0, 0, 1], [1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0]]
  ],
  # G_2: PSL(2,7) x (C4 . A4), order 8064.
  [
    [[E(7), 0, 0, 0, 0], [0, E(7)^4, 0, 0, 0], [0, 0, E(7)^2, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[E(4)*(E(7)-E(7)^6)/Sqrt(7), E(4)*(E(7)^2-E(7)^5)/Sqrt(7), E(4)*(E(7)^4-E(7)^3)/Sqrt(7), 0, 0], [E(4)*(E(7)^2-E(7)^5)/Sqrt(7), E(4)*(E(7)^4-E(7)^3)/Sqrt(7), E(4)*(E(7)-E(7)^6)/Sqrt(7), 0, 0], [E(4)*(E(7)^4-E(7)^3)/Sqrt(7), E(4)*(E(7)-E(7)^6)/Sqrt(7), E(4)*(E(7)^2-E(7)^5)/Sqrt(7), 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, E(4), 0], [0, 0, 0, 0, E(4)]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, -1/Sqrt(3), 2/Sqrt(3)], [0, 0, 0, 1/Sqrt(3), 1/Sqrt(3)]]
  ],
  # G_3: C4 . (C2^4 : S5), order 7680.
  [
    [[E(4), 0, 0, 0, 0], [0, -E(4), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[0, 0, 0, 1, 0], [1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]],
    [[1/2, 1/2, 1/2, 1/2, 0], [1/2, 1/2, -1/2, -1/2, 0], [1/2, -1/2, 1/2, -1/2, 0], [1/2, -1/2, -1/2, 1/2, 0], [0, 0, 0, 0, 1]]
  ],
  # G_4: PSL(2,7) x (C4^2 : C2), order 5376.
  [
    [[E(7), 0, 0, 0, 0], [0, E(7)^4, 0, 0, 0], [0, 0, E(7)^2, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[E(4)*(E(7)-E(7)^6)/Sqrt(7), E(4)*(E(7)^2-E(7)^5)/Sqrt(7), E(4)*(E(7)^4-E(7)^3)/Sqrt(7), 0, 0], [E(4)*(E(7)^2-E(7)^5)/Sqrt(7), E(4)*(E(7)^4-E(7)^3)/Sqrt(7), E(4)*(E(7)-E(7)^6)/Sqrt(7), 0, 0], [E(4)*(E(7)^4-E(7)^3)/Sqrt(7), E(4)*(E(7)-E(7)^6)/Sqrt(7), E(4)*(E(7)^2-E(7)^5)/Sqrt(7), 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, E(4), 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1], [0, 0, 0, 1, 0]]
  ],
  # G_5: (C4 . A4) x (C4^2 : S3), order 4608.
  [
    [[E(4), 0, 0, 0, 0], [0, E(4), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[E(3), 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[-1/Sqrt(3), 2/Sqrt(3), 0, 0, 0], [1/Sqrt(3), 1/Sqrt(3), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, E(4), 0, 0], [0, 0, 0, -E(4), 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 0, 1, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 0, 0, 1], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0]]
  ],
  # G_6: (C4 . A4)^2 : C2, order 4608.
  [
    [[E(4), 0, 0, 0, 0], [0, E(4), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[E(3), 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[-1/Sqrt(3), 2/Sqrt(3), 0, 0, 0], [1/Sqrt(3), 1/Sqrt(3), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 0, 0, 1]]
  ],
  # G_7: C4 . PSL(2,7), order 672.
  [
    [[1, 0, 0, 0, 0], [0, E(7), 0, 0, 0], [0, 0, E(7)^4, 0, 0], [0, 0, 0, E(7)^2, 0], [0, 0, 0, 0, 1]],
    [[1/Sqrt(7), 1/Sqrt(7), 1/Sqrt(7), 1/Sqrt(7), 0], [2/Sqrt(7), (E(7)+E(7)^6)/Sqrt(7), (E(7)^2+E(7)^5)/Sqrt(7), (E(7)^3+E(7)^4)/Sqrt(7), 0], [2/Sqrt(7), (E(7)^2+E(7)^5)/Sqrt(7), (E(7)^3+E(7)^4)/Sqrt(7), (E(7)+E(7)^6)/Sqrt(7), 0], [2/Sqrt(7), (E(7)^3+E(7)^4)/Sqrt(7), (E(7)+E(7)^6)/Sqrt(7), (E(7)^2+E(7)^5)/Sqrt(7), 0], [0, 0, 0, 0, 1]]
  ],
  # G_8: GL(2,5), order 480.
  [
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, E(3)^2, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]],
    [[0, E(8)^5, 0, 0, 0], [E(8), 0, 0, 0, 0], [0, 0, 0, E(8), 0], [0, 0, E(8)^5, 0, 0], [0, 0, 0, 0, 1]],
    [[1/2, -1/(2*Sqrt(3)), 1/Sqrt(3), 1, 0], [1/(2*Sqrt(3)), 1/2, 1, -1/Sqrt(3), 0], [-1/(2*Sqrt(3)), 1/2, 0, 1/Sqrt(3), 0], [1/2, 1/(2*Sqrt(3)), -1/Sqrt(3), 0, 0], [0, 0, 0, 0, 1]]
  ],
  # G_9: C4 . S5, order 480.
  [
    [[-E(4), 0, 0, 0, 0], [0, E(4), 0, 0, 0], [0, 0, -E(4), 0, 0], [0, 0, 0, E(4), 0], [0, 0, 0, 0, 1]],
    [[0, 1, 0, 0, 0], [1, 0, 0, 0, 0], [0, 0, 0, E(3), 0], [0, 0, E(3)^2, 0, 0], [0, 0, 0, 0, 1]],
    [[-1/(2*Sqrt(3)), 1/2, 1/(2*Sqrt(3)), 1/2, 0], [1/2, 1/(2*Sqrt(3)), 1/2, -1/(2*Sqrt(3)), 0], [1/Sqrt(3), 1, -1/Sqrt(3), 0, 0], [1, -1/Sqrt(3), 0, 1/Sqrt(3), 0], [0, 0, 0, 0, 1]]
  ],
  # G_10: (C4 . A4) x C9, order 432.
  [
    [[E(4), 0, 0, 0, 0], [0, E(4), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[E(3), 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[-1/Sqrt(3), 2/Sqrt(3), 0, 0, 0], [1/Sqrt(3), 1/Sqrt(3), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, E(9), 0, 0], [0, 0, 0, E(9)^6, 0], [0, 0, 0, 0, 1]]
  ],
  # G_11: C5 : (C16 : C4), order 320.
  [
    [[E(80), 0, 0, 0, 0], [0, E(80)^77, 0, 0, 0], [0, 0, E(80)^9, 0, 0], [0, 0, 0, E(80)^53, 0], [0, 0, 0, 0, 1]],
    [[0, 0, 0, 1, 0], [1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]]
  ],
  # G_12: C61 : C5, order 305.
  [
    [[E(61), 0, 0, 0, 0], [0, E(61)^58, 0, 0, 0], [0, 0, E(61)^9, 0, 0], [0, 0, 0, E(61)^34, 0], [0, 0, 0, 0, E(61)^20]],
    [[0, 0, 0, 0, 1], [1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0]]
  ],
  # G_13: C9 x (C4^2 : C2), order 288.
  [
    [[E(9), 0, 0, 0, 0], [0, E(9)^6, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, E(4), 0], [0, 0, 0, 0, 1]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1], [0, 0, 0, 1, 0]]
  ],
  # G_14: C8 . S4, order 192.
  [
    [[E(3)/Sqrt(2), -E(4)*E(3)/Sqrt(2), 0, 0, 0], [E(3)/Sqrt(2), E(4)*E(3)/Sqrt(2), 0, 0, 0], [0, 0, -E(3)^2/Sqrt(2), E(4)*E(3)^2/Sqrt(2), 0], [0, 0, -E(3)^2/Sqrt(2), -E(4)*E(3)^2/Sqrt(2), 0], [0, 0, 0, 0, 1]],
    [[E(8), 0, 0, 0, 0], [0, E(8), 0, 0, 0], [0, 0, E(8)^5, 0, 0], [0, 0, 0, E(8)^5, 0], [0, 0, 0, 0, 1]],
    [[0, 0, 1, 0, 0], [0, 0, 0, E(4), 0], [1, 0, 0, 0, 0], [0, E(4), 0, 0, 0], [0, 0, 0, 0, 1]]
  ],
  # G_15: C108, order 108.
  [
    [[E(108), 0, 0, 0, 0], [0, E(36)^35, 0, 0, 0], [0, 0, E(12), 0, 0], [0, 0, 0, -E(4), 0], [0, 0, 0, 0, 1]]
  ],
  # G_16: C81, order 81.
  [
    [[E(81), 0, 0, 0, 0], [0, E(27)^26, 0, 0, 0], [0, 0, E(9), 0, 0], [0, 0, 0, E(3)^2, 0], [0, 0, 0, 0, 1]]
  ],
  # G_17: C3 x D18, order 54.
  [
    [[E(3), 0, 0, 0, 0], [0, E(3), 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, 1]],
    [[0, 1, 0, 0, 0], [1, 0, 0, 0, 0], [0, 0, 0, 1, 0], [0, 0, 1, 0, 0], [0, 0, 0, 0, 1]],
    [[E(9), 0, 0, 0, 0], [0, E(9)^8, 0, 0, 0], [0, 0, E(3)^2, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]]
  ],
  # G_18: C9, order 9.
  [
    [[E(9), 0, 0, 0, 0], [0, E(9)^4, 0, 0, 0], [0, 0, E(3), 0, 0], [0, 0, 0, E(3)^2, 0], [0, 0, 0, 0, 1]]
  ],
  # G_19: C3 x S3, order 18.
  [
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, E(3), 0, 0], [0, 0, 0, E(3)^2, 0], [0, 0, 0, 0, E(3)^2]],
    [[1, 0, 0, 0, 0], [0, 1, 0, 0, 0], [0, 0, 1, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, E(3)^2]],
    [[1, 0, 0, 0, 0], [0, -1, 0, 0, 0], [0, 0, -1, 0, 0], [0, 0, 0, 0, 1], [0, 0, 0, 1, 0]]
  ],
  # G_20: C27, order 27.
  [
    [[E(27), 0, 0, 0, 0], [0, E(9)^8, 0, 0, 0], [0, 0, E(3)^2, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]]
  ],
  # G_21: C27, order 27.
  [
    [[E(27), 0, 0, 0, 0], [0, E(9)^8, 0, 0, 0], [0, 0, E(9)^5, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]]
  ],
  # G_22: C27, order 27.
  [
    [[E(27), 0, 0, 0, 0], [0, E(9)^2, 0, 0, 0], [0, 0, E(9)^8, 0, 0], [0, 0, 0, E(3), 0], [0, 0, 0, 0, 1]]
  ],
  # G_23: C36, order 36.
  [
    [[E(9)^7, 0, 0, 0, 0], [0, E(3), 0, 0, 0], [0, 0, E(3)^2, 0, 0], [0, 0, 0, 1, 0], [0, 0, 0, 0, E(4)]]
  ],
  # G_24: C12 . A4, order 144.
  [
    [[1, 0, 0, 0, 0], [0, E(3), 0, 0, 0], [0, 0, E(9)^2, 0, 0], [0, 0, 0, E(9)^5, 0], [0, 0, 0, 0, 1]],
    [[-E(4), 0, 0, 0, 0], [0, -E(4), 0, 0, 0], [0, 0, -E(4), 0, 0], [0, 0, 0, -E(4), 0], [0, 0, 0, 0, 1]],
    [[1/(E(3)-E(3)^2), 2/(E(3)-E(3)^2), 0, 0, 0], [1/(E(3)-E(3)^2), -1/(E(3)-E(3)^2), 0, 0, 0], [0, 0, 1/(E(3)-E(3)^2), 2/(E(3)-E(3)^2), 0], [0, 0, 1/(E(3)-E(3)^2), -1/(E(3)-E(3)^2), 0], [0, 0, 0, 0, 1]]
  ]
];;

# QUARTIC FORMS. A form is the vector of its coefficients in "monomials".
R := PolynomialRing(Cyclotomics,["x1","x2","x3","x4","x5"]);;
x := IndeterminatesOfPolynomialRing(R);;
exponents := Filtered(Tuples([0..4],5),e->Sum(e)=4);;
monomials := List(exponents,e->Product([1..5],j->x[j]^e[j]));;
quarticBasis := Basis(VectorSpace(Cyclotomics,monomials),monomials);;
# Polynomial(v): the form with coefficient vector v.
Polynomial := v->Sum([1..70],j->v[j]*monomials[j]);;
quarticMatrices := [];;
quarticActions := [];;

# QuarticAction(A): the 70 x 70 matrix Q with Polynomial(v*Q) = A(Polynomial(v))
# for the action F(x) -> F(A*x). Results for non-monomial A are stored.
QuarticAction := function(A)
    local positions,action,j,e,f,k,sub,cached;
    positions := List(A,row->PositionsProperty(row,a->a<>0));
    action := NullMat(70,70);
    if ForAll(positions,p->Length(p)=1) then
        positions := List(positions,p->p[1]);
        for j in [1..70] do
            e := exponents[j]; f := [0,0,0,0,0];
            for k in [1..5] do f[positions[k]] := e[k]; od;
            action[j][Position(exponents,f)] := 
                Product([1..5],k->A[k][positions[k]]^e[k]);
        od;
    else
        cached := Position(quarticMatrices,A);
        if cached<>fail then return quarticActions[cached]; fi;
        sub := List(A,row->row*x);
        action := List(monomials,m->Coefficients(quarticBasis,Value(m,x,sub)));
        Add(quarticMatrices,A); Add(quarticActions,action);
    fi;
    return action;
end;;

# Monomials of degree 8 and 11, for the smoothness test below.
MonomialsOfDegree := d->List(Filtered(Tuples([0..d],5),e->Sum(e)=d),
    e->Product([1..5],i->x[i]^e[i]));;
degree8 := MonomialsOfDegree(8);;
degree11 := MonomialsOfDegree(11);;
degree11Basis := Basis(VectorSpace(Cyclotomics,degree11),degree11);;

# InvariantBasis(gens,values): a row basis of the forms F with A(F) = a*F for
# all A in gens and the corresponding a in values. With a = psi([A]), this is
# W(H_lambda) (step (2)).
InvariantBasis := function(gens,values)
    local B,j,N;
    B := IdentityMat(70);
    for j in [1..Length(gens)] do
        N := NullspaceMat(B*QuarticAction(gens[j])-values[j]*B);
        if Length(N)=0 then return []; fi;
        B := N*B;
    od;
    return TriangulizedMat(B);
end;;

# SupportObstruction(B): applies Lemma 3.4 to all forms spanned by the rows of
# B at once, using only the monomials that occur. Returns
# rec(criterion:=k, variables:=...) if criterion (k) holds, and fail otherwise
# (fail only means that the test is inconclusive).
SupportObstruction := function(B)
    local support,i,pair;
    support := Filtered([1..70],j->ForAny(B,v->v[j]<>0));
    for i in [1..5] do
        if ForAll(support,j->exponents[j][i]<3) then
            return rec(criterion:=1,variables:=[i]);
        fi;
    od;
    for pair in Combinations([1..5],2) do
        if ForAll(support,j->Sum(pair,i->exponents[j][i])>0) then
            return rec(criterion:=2,variables:=pair);
        fi;
    od;
    for i in [1..5] do
        for pair in Combinations(Difference([1..5],[i]),2) do
            if ForAll(support,j->exponents[j][i]>0 or
                    Sum(pair,k->exponents[j][k])>1) then
                return rec(criterion:=3,variables:=Concatenation([i],pair));
            fi;
        od;
    od;
    return fail;
end;;

# EigenCoordinates(A): a matrix T with T^(-1)*A*T diagonal (A of finite order).
EigenCoordinates := function(A)
    local n,T,z,B;
    n := Order(A); T := TransposedMat(A); B := [];
    for z in Set(List([0..n-1],k->E(n)^k)) do
        Append(B,NullspaceMat(T-z*IdentityMat(5)));
    od;
    Assert(1,Length(B)=5);
    return TransposedMat(B);
end;;

# SingularSpace(B,gens): SupportObstruction in the given coordinates and in
# the eigencoordinates of each matrix in gens. A change of coordinates does
# not change smoothness.
SingularSpace := function(B,gens)
    local ob,A,T;
    ob := SupportObstruction(B);
    if ob<>fail then return rec(coordinates:=IdentityMat(5),obstruction:=ob); fi;
    for A in gens do
        T := EigenCoordinates(A);
        ob := SupportObstruction(B*QuarticAction(T));
        if ob<>fail then return rec(coordinates:=T,obstruction:=ob); fi;
    od;
    return fail;
end;;

# SMOOTHNESS TEST. The products of the five partial derivatives of F with the
# 495 monomials of degree 8 span all 1365 forms of degree 11 if and only if F
# is smooth. (If they do, the partial derivatives have no common nonzero zero.
# Conversely, for smooth F they form a regular sequence, and the quotient has
# Hilbert series (1+t+t^2)^5, of degree 10.) Ranks are computed exactly.
smoothWitnesses := [];;
# MacaulayCertificate(v): rec(conductor:=n, rank:=1365) if Polynomial(v) is
# smooth by this test, where Q(E(n)) contains its coefficients; else fail.
MacaulayCertificate := function(v)
    local F,M,i,partial,rank;
    F := Polynomial(v); M := [];
    for i in [1..5] do
        partial := Derivative(F,x[i]);
        Append(M,List(degree8,m->Coefficients(degree11Basis,m*partial)));
    od;
    rank := RankMat(M);
    if rank<>1365 then return fail; fi;
    return rec(conductor:=Conductor(v),rank:=rank);
end;;

# SmoothWitness(B,gens): step (3) for W = W(H_lambda) with row basis B, where
# gens are the matrices of tilde G. Either SingularSpace proves that every
# form in W is singular, or a smooth form in W is found: a form found before,
# a sparse sum of basis vectors, the sum of all of them, or one of 28
# combinations with coefficients in 1,...,11 from a fixed random source. A
# form counts only after MacaulayCertificate succeeds. If both fail, the
# program stops; it never concludes that W has no smooth form.
SmoothWitness := function(B,gens)
    local ob,r,chosen,i,j,v,certificate,weights,rng,trial;
    ob := SingularSpace(B,gens);
    if ob<>fail then return rec(smooth:=false,negativeProof:=ob); fi;
    for r in smoothWitnesses do
        if SolutionMat(B,r.smoothMember)<>fail then return r; fi;
    od;
    chosen := [];
    for i in [1..5] do
        j := Position(exponents,4*IdentityMat(5)[i]);
        r := First(B,v->v[j]<>0);
        if r=fail then
            r := First(B,v->ForAny([1..70],j->v[j]<>0 and exponents[j][i]>=3));
        fi;
        if r<>fail then AddSet(chosen,Position(B,r)); fi;
    od;
    rng := RandomSource(IsMersenneTwister,1);
    for trial in [1..30] do
        if trial=1 then v := Sum(B{chosen});
        elif trial=2 then v := Sum(B);
        else
            weights := List(B,v->Random(rng,[1..11]));
            v := weights*B;
        fi;
        if v<>0*v then
            certificate := MacaulayCertificate(v);
            if certificate<>fail then
                r := rec(smooth:=true,smoothMember:=v,smoothnessCertificate:=certificate);
                Add(smoothWitnesses,r); return r;
            fi;
        fi;
    od;
    Error("Smoothness undecided: enlarge the deterministic search; no conclusion was inferred.");
end;;

# HostForms: the forms F_i, with t_j = 1 and (lambda,mu) = (1,0) in F_17, used
# only to check that tilde G_i fixes F_i.
HostForms := (function()
    local x1,x2,x3,x4,x5;
    x1:=x[1]; x2:=x[2]; x3:=x[3]; x4:=x[4]; x5:=x[5];
    return [
      x1^4+x2^4+x3^4+x4^4+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x1+x4^3*x5+x5^4,
      x1^4+x2^4+x3^4+x4^4+12*x1*x2*x3*x4+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x1+x4^4+x5^4,
      x1^3*x2+x2^4+x3^4+x4^4+x5^4,
      x1^3*x2+x2^4+x3^3*x4+x4^4+x5^4,
      2*x1^4+x2^3*x3+x3^3*x4+x2*x4^3+6*x1*x2*x3*x4+x5^4,
      (x1^2+x2^2)*(x1*x2+3*x3*x4)+4*(x1*x3^3+x2*x4^3)+x5^4,
      5*(x1^4+x2^4)-6*x1^2*x2^2+4*(x1*x3^3+x2*x4^3)-24*x1*x2*x3*x4+3*x3^2*x4^2+x5^4,
      x1^3*x2+x2^4+x3^3*x4+x4^3*x5+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x4+x4^3*x1+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x4+x4^3*x5+x5^3*x1,
      x1^3*x2+x2^3*x3+x3^4+x4^4+x5^4,
      x1*x3*(x1^2+x3^2)+x2*x4*(x2^2+x4^2)-Sqrt(3)*E(4)*(x1*x2-x3*x4)*(x1*x4+x2*x3)+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x4+x4^4+x5^4,
      x1^3*x2+x2^3*x3+x3^3*x4+x4^3*x5+x5^4,
      x1^3*x3+x2^3*x4+x5^4+x3^2*x4^2+x5*(x3^3+x4^3),
      x1^3*x4+x2^3*x4+x3^3*x5+x4^3*x5+x5^4+x3^2*x4^2+x3*x4*x5^2+x1^2*x2*x3+x1*x2^2*x5,
      x1^4+x1^2*x2^2+x2^4+x2*x3^3+x3^2*x4*x5+x1*(x4^3+x5^3)+x2*(x4^3-x5^3),
      x1^3*x2+x2^3*x4+x3^3*x5+x4^3*x5+x5^4+x3^2*x4^2+x3*x4*x5^2,
      x1^3*x2+x2^3*x4+x3^3*x4+x4^3*x5+x5^4+x2*x3^2*x5,
      x1^3*x3+x2^3*x4+x3^3*x4+x4^3*x5+x5^4+x2*x3^2*x5,
      x1^3*x3+x2^3*x4+x3^3*x4+x4^4+x5^4+x2^2*x3^2+x2*x3*x4^2,
      x1^4+8*x1*x2^3+3*x1*x3^2*x4+x2*x3^3-4*x2*x4^3+x5^4
    ];
end)();;
HostOrders := [30720,8064,7680,5376,4608,4608,672,480,480,432,320,305,
               288,192,108,81,54,9,18,27,27,27,36,144];;
HostIds := [fail,fail,fail,fail,fail,fail,[672,1047],[480,218],[480,946],
            [432,329],[320,184],[305,1],[288,54],[192,964],[108,2],[81,1],
            [54,3],[9,1],[18,3],[27,1],[27,1],[27,1],[36,2],[144,36]];;
# PreservesForm(A,F): whether F(A*x) = F.
PreservesForm := function(A,F) return Value(F,x,List(A,row->row*x))=F; end;;

# HOSTS. Hosts[h] holds permutation models of G_h (rawPerm) and of hat G_h (sl).
Hosts := [];;
# BuildHosts(): fills Hosts. The permutation model comes from the action of
# tilde G_h on the orbits of e_1,...,e_5 under v -> v*A; it is used only for
# group computations. hat G_h is built inside C_n x rawPerm from the matrices
# z*A with z^5*det(A) = 1, together with E(5)*I_5. Checks: |hat G_h| = 5|G_h|,
# tilde G_h has no scalar except I_5, the order and GAP ID of G_h, and that
# the generators fix F_h.
BuildHosts := function()
    local h,A,raw,omega,act,m,n,z,d,o,k,cycle,product,scalar,embed,gens,g;
    for h in [1..Length(GGenerators)] do
        raw := Group(GGenerators[h]);
        omega := Union(List(IdentityMat(5),v->Orbit(raw,v,OnRight)));
        act := ActionHomomorphism(raw,omega,OnRight);
        m := rec(rawPerm := Image(act),omega := omega,
            basisIndices := List(IdentityMat(5),v->Position(omega,v)));
        m.rawgens := List(GGenerators[h],A->Image(act,A));
        z := [];
        for A in GGenerators[h] do
            d := DeterminantMat(A);
            o := Order(d);
            k := Position(List([0..o-1],j->E(o)^j),d)-1;
            Add(z,E(5*o)^(-k));
        od;
        n := Lcm(Concatenation([5],List(z,Order)));
        cycle := PermList(Concatenation([2..n],[1]));
        product := DirectProduct(Group(cycle),m.rawPerm);
        scalar := Embedding(product,1);
        embed := Embedding(product,2);
        gens := List([1..Length(z)],j->
            Image(scalar,cycle^(Position(List([0..n-1],k->E(n)^k),z[j])-1))
            *Image(embed,m.rawgens[j]));
        m.scalar := Image(scalar,cycle^(n/5));
        m.sl := Group(Concatenation([m.scalar],gens));
        m.projection := GroupHomomorphismByImages(m.sl,m.rawPerm,
            Concatenation([m.scalar],gens),Concatenation([()],m.rawgens));
        m.rawProjection := Projection(product,2);
        m.scalarProjection := Projection(product,1);
        m.root := E(n);
        m.traceCache := NewDictionary((),true,m.sl);
        Assert(1,Size(m.sl)=5*Size(m.rawPerm));
        for g in Elements(Centre(m.rawPerm)) do
            A := List(m.basisIndices,j->m.omega[j^g]);
            Assert(1,g=() or A<>A[1][1]*IdentityMat(5));
        od;
        Add(Hosts,m);
        Assert(1,Size(m.rawPerm)=HostOrders[h]);
        Assert(1,HostIds[h]=fail or IdGroup(m.rawPerm)=HostIds[h]);
        Assert(1,ForAll(GGenerators[h],A->PreservesForm(A,HostForms[h])));
        Print("Built host G",h," of order ",Size(m.rawPerm),".\n");
    od;
end;;
# LiftMatrix(host,g): the matrix in tilde G_host with permutation g.
LiftMatrix := function(host,g)
    local m;
    m := Hosts[host];
    return List(m.basisIndices,j->m.omega[j^g]);
end;;
# SLMatrix(host,g): the matrix of determinant 1 that g in hat G represents.
SLMatrix := function(host,g)
    local m;
    m := Hosts[host];
    return m.root^((1^Image(m.scalarProjection,g))-1)
        *LiftMatrix(host,Image(m.rawProjection,g));
end;;
# SLTrace(host,g): its trace, the natural character of hat G (stored).
SLTrace := function(host,g)
    local m,value,a,z;
    m := Hosts[host];
    value := LookupDictionary(m.traceCache,g);
    if value=fail then
        a := Image(m.rawProjection,g);
        z := m.root^((1^Image(m.scalarProjection,g))-1);
        value := z*Sum([1..5],j->m.omega[m.basisIndices[j]^a][j]);
        AddDictionary(m.traceCache,g,value);
    fi;
    return value;
end;;
# ProjectiveRow(host,p): a record for the subgroup G of G_host given by the
# subgroup p of rawPerm: order |G|, GAP ID, hat G (sl), its classes, the
# natural character on them, and the signature (the sorted pairs [class size,
# trace]). Conjugate groups have equal signatures.
ProjectiveRow := function(host,p)
    local r;
    r := rec(host := host,P := p,order := Size(p),id := fail,rawgens := SmallGeneratingSet(p));
    if IdGroupsAvailable(r.order) then r.id := IdGroup(p); fi;
    r.sl := PreImage(Hosts[host].projection,p);
    r.classes := ConjugacyClasses(r.sl);
    r.classRepresentatives := List(r.classes,Representative);
    r.traces := List(r.classRepresentatives,g->SLTrace(host,g));
    r.signature := SortedList(List([1..Length(r.classes)],j->[Size(r.classes[j]),r.traces[j]]));
    return r;
end;;

NaturalTrace := function(row,g) return SLTrace(row.host,g); end;;
# ClassData(row,reps): the "colors" [order, class size, chi(g), chi(g^2),
# chi(g^3)] of the elements g in reps, where chi is the natural character of
# hat G. Trace-preserving isomorphisms keep them.
ClassData := function(row,representatives)
    return List(representatives,g->[Order(g),Size(ConjugacyClass(row.sl,g)),
        NaturalTrace(row,g),NaturalTrace(row,g^2),NaturalTrace(row,g^3)]);
end;;

# PrepareAut(row): the automorphisms of hat G and the permutation group
# classAut they induce on its conjugacy classes, with a way to lift a class
# permutation back to an automorphism. If 5 does not divide |G|, then
# hat G = <E(5)*I_5> x K, where K is generated by fifth powers, and the
# automorphisms of K are combined with z -> z^2 on <E(5)*I_5>.
PrepareAut := function(row)
    local aut,ag,perms,a,images,hall,z,sg,decomp,g,k,ha,map,free,pc,hi,hiInv,hag,dict,j,x;
    if IsBound(row.classAut) then return; fi;
    if row.order mod 5<>0 then
        hall := Subgroup(row.sl,List(GeneratorsOfGroup(row.sl),g->g^5));
        Assert(1,Size(hall)*5=Size(row.sl));
        z := Hosts[row.host].scalar;
        sg := SmallGeneratingSet(row.sl);
        decomp := [];
        for g in sg do
            k := First([0..4],k->g*z^(-k) in hall);
            Assert(1,k<>fail);
            Add(decomp,[k,g*z^(-k)]);
        od;
        if IsSolvableGroup(hall) then
            hi := IsomorphismPcGroup(hall);
            hiInv := InverseGeneralMapping(hi);
            ha := AutomorphismGroup(Image(hi));
            hag := List(GeneratorsOfGroup(ha),a->CompositionMapping(hiInv,a,hi));
        else
            ha := AutomorphismGroup(hall);
            hag := GeneratorsOfGroup(ha);
        fi;
        ag := [];
        for a in hag do
            images := List(decomp,d->z^d[1]*Image(a,d[2]));
            map := GroupHomomorphismByImages(row.sl,row.sl,sg,images);
            Assert(1,map<>fail and IsBijective(map));
            Add(ag,map);
        od;
        images := List(decomp,d->z^(2*d[1])*d[2]);
        map := GroupHomomorphismByImages(row.sl,row.sl,sg,images);
        Assert(1,map<>fail and IsBijective(map));
        Add(ag,map);
    else
        if IsSolvableGroup(row.sl) then
            pc := IsomorphismPcGroup(row.sl);
            hiInv := InverseGeneralMapping(pc);
            aut := AutomorphismGroup(Image(pc));
            ag := List(GeneratorsOfGroup(aut),a->CompositionMapping(hiInv,a,pc));
        else
            aut := AutomorphismGroup(row.sl);
            ag := GeneratorsOfGroup(aut);
        fi;
    fi;
    perms := [];
    dict := NewDictionary((),true,row.sl);
    for j in [1..Length(row.classes)] do
        for x in Elements(row.classes[j]) do AddDictionary(dict,x,j); od;
    od;
    for a in ag do
        images := List(row.classRepresentatives,x->LookupDictionary(dict,Image(a,x)));
        Add(perms,PermList(images));
    od;
    row.autMappings := ag;
    row.classAut := Group(perms);
    free := FreeGroup(Length(ag));
    row.autClassMap := GroupHomomorphismByImages(free,row.classAut,GeneratorsOfGroup(free),perms);
    Assert(1,row.autClassMap<>fail and IsSurjective(row.autClassMap));
    row.colors := ClassData(row,row.classRepresentatives);
end;;
# PartitionTransporter(g,source,target): some t in g mapping each set
# source[j] onto target[j], or fail. The sets are matched one at a time,
# smallest first, inside the stabilizer of those already matched.
PartitionTransporter := function(g,source,target)
    local order,j,t,s,u;
    order := [1..Length(source)];
    Sort(order,function(a,b) return Length(source[a])<Length(source[b]); end);
    t := ();
    s := g;
    for j in order do
        u := RepresentativeAction(s,source[j],OnSets(target[j],t^-1),OnSets);
        if u=fail then return fail; fi;
        t := u*t;
        s := Stabilizer(s,source[j],OnSets);
    od;
    Assert(1,OnTuplesSets(source,t)=target);
    return t;
end;;
# EigenRows(row): for abelian hat G, a common eigenbasis (as rows) of the
# matrices of tilde G.
EigenRows := function(row)
    local spaces,g,a,next,b,d,c,o,k,lambda,ker,basis;
    if IsBound(row.eigenRows) then return row.eigenRows; fi;
    spaces := [IdentityMat(5)];
    for g in row.rawgens do
        a := LiftMatrix(row.host,g);
        next := [];
        o := Order(g);
        for b in spaces do
            d := Length(b);
            if d=1 then Add(next,b);
            else
                c := List(b*a,v->SolutionMat(b,v));
                Assert(1,ForAll(c,v->v<>fail) and c*b=b*a);
                for k in [0..o-1] do
                    lambda := E(o)^k;
                    ker := NullspaceMat(c-lambda*IdentityMat(d));
                    if Length(ker)>0 then Add(next,ker*b); fi;
                od;
            fi;
        od;
        spaces := next;
        Assert(1,Sum(spaces,Length)=5);
        if Length(spaces)=5 then break; fi;
    od;
    basis := Concatenation(spaces);
    Assert(1,Length(basis)=5 and RankMat(basis)=5);
    row.eigenRows := basis;
    row.eigenPositions := List(basis,v->PositionProperty(v,x->x<>0));
    return basis;
end;;
# EigenvalueTuple(row,g): the eigenvalues of SLMatrix(row.host,g) in this basis.
EigenvalueTuple := function(row,g)
    local a,b;
    b := EigenRows(row);
    a := SLMatrix(row.host,g);
    return List([1..5],j->Sum([1..5],k->b[j][k]*a[k][row.eigenPositions[j]])/b[j][row.eigenPositions[j]]);
end;;
# CompareAbelian(source,target): the abelian case of the test below. Here the
# natural representation is a sum of five characters, so the groups are
# conjugate if and only if one permutation of the five coordinates matches the
# eigenvalues of the generators of the source with those of target elements.
CompareAbelian := function(source,target)
    local sg,tuples,els,values,p,positions,images,map;
    sg := SmallGeneratingSet(source.sl);
    tuples := List(sg,g->EigenvalueTuple(source,g));
    els := Elements(target.sl);
    values := List(els,g->EigenvalueTuple(target,g));
    for p in Elements(SymmetricGroup(5)) do
        positions := List(tuples,v->Position(values,Permuted(v,p)));
        if not fail in positions then
            images := els{positions};
            map := GroupHomomorphismByImages(source.sl,target.sl,sg,images);
            Assert(1,map<>fail and IsBijective(map));
            return map;
        fi;
    od;
    return fail;
end;;

# CompareProjective(source,target): an isomorphism source.sl -> target.sl
# preserving the natural character, or fail. Such an isomorphism exists if and
# only if the two groups are conjugate in PGL(5,C) (Lemma 6.1). The code first
# tries conjugation inside a common host; then compares GAP IDs and class
# colors; then finds some isomorphism and, if necessary, composes it with an
# automorphism of source.sl that moves the colors correctly.
CompareProjective := function(source,target)
    local iso,colors,values,p1,p2,t,a,map,sg,word,c;
    if source.host=target.host then
        c := RepresentativeAction(Hosts[source.host].rawPerm,source.P,target.P);
        if c<>fail then
            c := PreImagesRepresentative(Hosts[source.host].projection,c);
            sg := GeneratorsOfGroup(source.sl);
            return GroupHomomorphismByImages(source.sl,target.sl,sg,List(sg,g->g^c));
        fi;
    fi;
    if source.id<>fail and target.id<>fail and source.id<>target.id then return fail; fi;
    if IsAbelian(source.sl) then
        if not IsAbelian(target.sl) then return fail; fi;
        map := CompareAbelian(source,target);
        if map=fail then return fail; fi;
    else
        if not IsBound(source.colors) then source.colors := ClassData(source,source.classRepresentatives); fi;
        if not IsBound(target.colors) then target.colors := ClassData(target,target.classRepresentatives); fi;
        if SortedList(source.colors)<>SortedList(target.colors) then return fail; fi;
        if IsSolvableGroup(source.sl) then
            if not IsSolvableGroup(target.sl) then return fail; fi;
            if not IsBound(source.pc) then source.pc := IsomorphismPcGroup(source.sl); fi;
            if not IsBound(target.pc) then target.pc := IsomorphismPcGroup(target.sl); fi;
            iso := IsomorphismGroups(Image(source.pc),Image(target.pc));
            if iso<>fail then iso := CompositionMapping(InverseGeneralMapping(target.pc),iso,source.pc); fi;
        else
            iso := IsomorphismGroups(source.sl,target.sl);
        fi;
        if iso=fail then return fail; fi;
        if ForAll(source.classRepresentatives,g->NaturalTrace(source,g)=NaturalTrace(target,Image(iso,g))) then
            map := iso;
        else
            colors := ClassData(target,List(source.classRepresentatives,g->Image(iso,g)));
            if SortedList(source.colors)<>SortedList(colors) then return fail; fi;
            PrepareAut(source);
            values := Set(source.colors);
            p1 := List(values,v->Positions(source.colors,v));
            p2 := List(values,v->Positions(colors,v));
            t := PartitionTransporter(source.classAut,p1,p2);
            if t=fail then return fail; fi;
            word := PreImagesRepresentative(source.autClassMap,t);
            a := MappedWord(word,GeneratorsOfGroup(Source(source.autClassMap)),source.autMappings);
            map := CompositionMapping(iso,a);
        fi;
    fi;
    Assert(1,ForAll([1..Length(source.classRepresentatives)],j->
        source.traces[j]=NaturalTrace(target,Image(map,source.classRepresentatives[j]))));
    return map;
end;;

# STEP (1). ProjectiveRows lists the subgroups up to conjugacy in PGL(5,C);
# Edges lists the inclusions found on the way.
ProjectiveRows := [];;
Edges := [];;
# BuildCatalogue(): starting from G_1,...,G_24, take representatives of the
# maximal subgroups of each stored group, and store each one that is not
# conjugate to a stored group. Every subgroup lies on a chain of maximal
# subgroups, and conjugate groups have conjugate subgroups, so the list is
# complete. An edge e records an inclusion of ProjectiveRows[e.source] into
# ProjectiveRows[e.target], through the trace-preserving isomorphism e.map;
# step (4) restricts theta along it.
BuildCatalogue := function()
    local buckets,Register,h,t,q,r,a;
    if Length(Hosts)=0 then BuildHosts(); fi;
    buckets := [];
    # Register(r): [j,map] if r is conjugate to the stored row j, where map is a
    # trace-preserving isomorphism ProjectiveRows[j].sl -> r.sl; otherwise r is
    # stored as a new row.
    Register := function(r)
        local j,previous,map;
        if not IsBound(buckets[r.order]) then buckets[r.order] := []; fi;
        for j in buckets[r.order] do
            previous := ProjectiveRows[j];
            if previous.id=r.id and previous.signature=r.signature then
                map := CompareProjective(previous,r);
                if map<>fail then return [j,map]; fi;
            fi;
        od;
        Add(ProjectiveRows,r);
        Add(buckets[r.order],Length(ProjectiveRows));
        return [Length(ProjectiveRows),IdentityMapping(r.sl)];
    end;
    for h in [1..Length(Hosts)] do
        a := Register(ProjectiveRow(h,Hosts[h].rawPerm));
        Assert(1,a[1]=h);
    od;
    t := 1;
    while t<=Length(ProjectiveRows) do
        r := ProjectiveRows[t];
        for q in MaximalSubgroupClassReps(r.P) do
            a := Register(ProjectiveRow(r.host,q));
            Add(Edges,rec(source := a[1],target := t,map := a[2]));
        od;
        if t mod 25=0 then Print("Projective catalogue: ",t," processed, ",
            Length(ProjectiveRows)," found, ",Length(Edges)," inclusions.\n");
        fi;
        t := t+1;
    od;
    Assert(1,Length(ProjectiveRows)=1398);
    Print("Projective catalogue complete: ",Length(ProjectiveRows)," classes, ",Length(Edges)," maximal inclusions.\n");
end;;

# STEPS (2) AND (3).
# CharacterMap(P,gens,values): the linear character of P with these values on
# gens (used for theta).
CharacterMap := function(P,gens,values)
    return GroupHomomorphismByImages(P,Group(List(values,a->[[a]]),[[1]]),
        gens,List(values,a->[[a]]));
end;;
Theta := function(t,g) return Image(t,g)[1][1]; end;;
Candidates := [];;
# BuildCandidates(): for each G and each linear character lambda of G, with
# one lambda for each psi = lambda^(-4) (lambda = 1 if psi = 1), compute
# dim C(H_lambda) = <chi,chi> and dim W(H_lambda) = <psi,chi_4>, where chi is
# the trace of tilde G and chi_4 its character on quartic forms. For the pairs
# with W nonzero and m >= 0 (Proposition 7.2(1)), find a basis of W and run
# SmoothWitness. For a smooth pair, also store theta: if c_j*A_j is a lift of
# the generator A_j to hat G, then theta(c_j*A_j) = c_j^4*psi([A_j]), and
# theta(E(5)*I_5) = E(5)^4. The generators c.gens of H_lambda are stored
# without xi_4*I_5.
BuildCandidates := function()
    local p,r,h,gens,matrices,classes,reps,sizes,traces,quartic,dimC,q,qr,
          cp,gp,chi,values,psi,seen,dimW,lambda,c,lifts,scalars,j,A,B,k,proof;
    for p in [1..Length(ProjectiveRows)] do
        r := ProjectiveRows[p]; h := Hosts[r.host]; gens := r.rawgens;
        matrices := List(gens,g->LiftMatrix(r.host,g));
        classes := ConjugacyClasses(r.P); reps := List(classes,Representative);
        sizes := List(classes,Size);
        traces := List(reps,g->TraceMat(LiftMatrix(r.host,g)));
        dimC := Sum([1..Length(reps)],j->sizes[j]*traces[j]*ComplexConjugate(traces[j]))/r.order;
        # The character of quartic forms, by Newton's identities.
        quartic := List(reps,function(g)
            local t;
            t := List([1..4],j->TraceMat(LiftMatrix(r.host,g^j)));
            return (t[1]^4+6*t[1]^2*t[2]+3*t[2]^2+8*t[1]*t[3]+6*t[4])/24;
        end);
        q := NaturalHomomorphismByNormalSubgroup(r.P,DerivedSubgroup(r.P));
        qr := List(ConjugacyClasses(Image(q)),Representative);
        cp := List(reps,g->Position(qr,Image(q,g)));
        gp := List(gens,g->Position(qr,Image(q,g)));
        lifts := List(gens,g->PreImagesRepresentative(h.projection,g)); scalars := [];
        for j in [1..Length(gens)] do
            A := matrices[j]; B := SLMatrix(r.host,lifts[j]);
            k := PositionProperty(Concatenation(A),a->a<>0);
            Add(scalars,Concatenation(B)[k]/Concatenation(A)[k]);
            Assert(1,B=scalars[j]*A);
        od;
        r.liftgens := Concatenation([h.scalar],lifts); seen := [];
        # As in the proof of Theorem 7.3, every Aut(F) is some H_lambda.
        for chi in Irr(Image(q)) do
            values := ValuesOfClassFunction(chi);
            psi := List(cp,j->values[j]^(-4));
            if psi in seen then continue; fi; Add(seen,psi);
            dimW := Sum([1..Length(reps)],j->sizes[j]*ComplexConjugate(psi[j])*quartic[j])/r.order;
            if dimW=0 or dimW<dimC then continue; fi;
            lambda := List(gp,j->values[j]);
            c := rec(projective:=p,host:=r.host,order:=r.order,id:=r.id,
                psi:=List(gp,j->values[j]^(-4)),dW:=dimW,dC:=dimC,m:=dimW-dimC);
            c.trivial := ForAll(c.psi,a->a=1);
            if c.trivial then lambda := List(gens,g->1); fi;
            c.gens := List([1..Length(gens)],j->lambda[j]*matrices[j]);
            c.basis := InvariantBasis(matrices,c.psi);
            Assert(1,Length(c.basis)=dimW);
            proof := SmoothWitness(c.basis,matrices); c.smooth := proof.smooth;
            if c.smooth then
                c.F := proof.smoothMember; c.cert := proof.smoothnessCertificate;
                c.theta := CharacterMap(r.sl,r.liftgens,Concatenation([E(5)^4],
                    List([1..Length(gens)],j->scalars[j]^4*c.psi[j])));
                Assert(1,c.theta<>fail);
            else
                c.criterion := proof.negativeProof.obstruction.criterion;
            fi;
            Add(Candidates,c);
        od;
        if p mod 100=0 then Print("Quartic spaces: ",p," projective classes, ",Length(Candidates)," candidates.\n"); fi;
    od;
    Assert(1,Length(Candidates)=1788 and Number(Candidates,c->c.smooth)=1444);
    RunInfo.candidates := Length(Candidates); RunInfo.smooth := Number(Candidates,c->c.smooth);
    RunInfo.negative := List([1..3],j->Number(Candidates,c->not c.smooth and c.criterion=j));
    RunInfo.witnesses := Length(smoothWitnesses);
    Assert(1,Sum(RunInfo.negative)=344);
    Print("Quartic spaces: ",Length(Candidates)," candidates, ",Number(Candidates,c->c.smooth),
        " smooth, ",Sum(RunInfo.negative)," singular; exact characteristic-zero certificates.\n");
end;;

# STEP (4).
LinearReps := [];; LinearEdges := [];;
# BuildLinearClasses(): over a fixed G, two smooth candidates are conjugate in
# GL(5,C) if and only if an automorphism of hat G preserving the natural
# character carries one theta to the other. LinearReps lists one candidate
# for each class. LinearEdges lists the pairs [a,b] such that a conjugate of
# H_a lies in H_b, found by restricting theta along the edges of step (1).
BuildLinearClasses := function()
    local byProjective,keys,p,r,indices,i,j,c,values,a,b,t,found,e,images,source;
    byProjective := List(ProjectiveRows,r->[]);
    keys := List(ProjectiveRows,r->[]);
    for p in [1..Length(ProjectiveRows)] do
        r := ProjectiveRows[p];
        indices := Filtered([1..Length(Candidates)],i->Candidates[i].smooth and Candidates[i].projective=p);
        SortBy(indices,i->[Position([true,false],Candidates[i].trivial),i]);
        for i in indices do
            c := Candidates[i];
            c.colors := List([1..Length(r.classes)],j->
                [Size(r.classes[j]),r.traces[j],Theta(c.theta,r.classRepresentatives[j])]);
            c.signature := SortedList(c.colors); found := fail;
            for j in byProjective[p] do
                if c.signature<>Candidates[j].signature then continue; fi;
                PrepareAut(r); values := Set(c.colors);
                a := List(values,v->Positions(c.colors,v));
                b := List(values,v->Positions(Candidates[j].colors,v));
                t := PartitionTransporter(r.classAut,a,b);
                if t<>fail then found := j; break; fi;
            od;
            if found=fail then found:=i; Add(byProjective[p],i); Add(LinearReps,i); fi;
            Add(keys[p],[List(r.liftgens,g->Theta(c.theta,g)),found]);
        od;
    od;
    for e in Edges do
        images := List(ProjectiveRows[e.source].liftgens,g->Image(e.map,g));
        for i in byProjective[e.target] do
            values := List(images,g->Theta(Candidates[i].theta,g));
            source := First(keys[e.source],entry->entry[1]=values);
            # A smooth form for the larger group also serves the smaller one.
            Assert(1,source<>fail); AddSet(LinearEdges,[source[2],i]);
        od;
    od;
    Assert(1,Length(LinearReps)=1404);
    RunInfo.linear := [Length(LinearReps),Length(LinearEdges)];
    Print("Linear actions: ",Length(LinearReps)," classes, ",Length(LinearEdges)," inclusion edges.\n");
end;;

# STEP (5).
# BuildFamilies(): keep the classes H with m(K) < m(H) for every class K that
# strictly contains a conjugate of H (Proposition 7.2(2)). Families lists them,
# with their covers (the saturated classes just above); NrTypes is the number
# of isomorphism types of the groups pi(H).
BuildFamilies := function()
    local order,above,i,j,parents,final,covers,k,c,r,known,unknown,maximal,minimal,dims;
    order := ShallowCopy(LinearReps); SortBy(order,i->-Candidates[i].order); above := [];
    for i in order do
        parents := Set(List(Filtered(LinearEdges,e->e[1]=i),e->e[2]));
        Assert(1,ForAll(parents,j->Candidates[j].order>Candidates[i].order and Candidates[j].m<=Candidates[i].m));
        above[i] := Union(Concatenation([parents],List(parents,j->above[j])));
    od;
    final := Filtered(LinearReps,i->ForAll(above[i],j->Candidates[j].m<Candidates[i].m));
    SortBy(final,i->[Candidates[i].order,Candidates[i].id,-Candidates[i].dW,Candidates[i].host,i]);
    known := []; unknown := [];
    for k in [1..Length(final)] do
        i := final[k]; c := Candidates[i]; r := ProjectiveRows[c.projective];
        parents := Intersection(above[i],final);
        covers := Filtered(parents,j->not ForAny(parents,t->t<>j and j in above[t]));
        c.covers := Set(List(covers,j->Position(final,j)));
        c.structure := StructureDescription(r.P); Add(Families,c);
        if c.id<>fail then AddSet(known,c.id);
        elif not ForAny(unknown,P->Size(P)=r.order and IsomorphismGroups(P,r.P)<>fail) then
            Add(unknown,r.P);
        fi;
    od;
    NrTypes := Length(known)+Length(unknown);
    Assert(1,Length(known)=184 and Length(unknown)=10);
    RunInfo.typesWithoutId := Length(unknown);
    Assert(1,Length(Families)=311 and NrTypes=194);
    Assert(1,Length(Set(List(Families,c->c.projective)))=Length(Families));
    Assert(1,Sum(Families,c->Length(c.covers))=914);
    minimal := Families[PositionProperty(Families,c->c.order=1)].covers;
    Assert(1,Length(minimal)=7 and Set(List(minimal,k->Families[k].m))=[9,14,15,17,22,25,29]);
    maximal := Filtered(Families,c->IsEmpty(c.covers));
    Assert(1,Length(maximal)=24 and ForAll(maximal,c->c.trivial
        and c.order=Size(Hosts[c.host].rawPerm)));
    dims := Concatenation(List([1..16],i->0),[2,4,3,2,1,1,2,0]);
    Assert(1,Set(List(maximal,c->c.host))=[1..24] and ForAll(maximal,c->c.m=dims[c.host]));
    Print("Classes of saturated groups: ",Length(Families),"; abstract types: ",NrTypes,"; covering relations: ",
        Sum(Families,c->Length(c.covers)),".\n");
end;;

# REPORT.
# ScalarText(a): a short exact expression for the number a.
ScalarText := function(a)
    local n,k,d,s;
    if IsRat(a) then return String(a); fi;
    n := 2*Conductor(a);
    if a^n<>1 then return String(a); fi;
    k := Position(List([0..n-1],j->E(n)^j),a)-1;
    d := Gcd(n,k); n := n/d; k := k/d;
    s := Concatenation("E(",String(n),")");
    if k<>1 then s := Concatenation(s,"^",String(k)); fi;
    return s;
end;;

# MatrixDescription(A): A as Diag(...)*P(sigma), with P_sigma*e_i = e_sigma(i)
# as in (2.4), if A is monomial, and row by row otherwise.
MatrixDescription := function(A)
    local p,d,s,rows,i;
    if ForAll(A,r->Number(r,a->a<>0)=1) then
        p := List(A,r->PositionProperty(r,a->a<>0));
        d := List([1..5],i->A[i][p[i]]);
        s := Concatenation("Diag(",JoinStringsWithSeparator(List(d,ScalarText),", "),")");
        if p<>[1..5] then
            if ForAll(d,a->a=1) then s := ""; else s := Concatenation(s,"*"); fi;
            s := Concatenation(s,"P(",String(PermList(p)^-1),")");
        fi;
        return [s];
    fi;
    rows := List(A,r->Concatenation("[",JoinStringsWithSeparator(List(r,ScalarText),", "),"]"));
    rows[1] := Concatenation("[",rows[1]);
    for i in [1..4] do rows[i] := Concatenation(rows[i],","); od;
    rows[5] := Concatenation(rows[5],"]");
    return rows;
end;;

# SharedBases(bases): bases of the same spaces that reuse forms where possible.
SharedBases := function(bases)
    local order,pool,result,k,B,chosen,v;
    order := [1..Length(bases)]; SortBy(order,k->[Length(bases[k]),k]);
    pool := IdentityMat(70); result := [];
    for k in order do
        B := TriangulizedMat(bases[k]); chosen := [];
        for v in Concatenation(pool,B) do
            if SolutionMat(B,v)<>fail and
                    (IsEmpty(chosen) or SolutionMat(chosen,v)=fail) then
                Add(chosen,v);
                if not v in pool then Add(pool,v); fi;
                if Length(chosen)=Length(B) then break; fi;
            fi;
        od;
        Assert(1,Length(chosen)=Length(B) and RankMat(chosen)=Length(B));
        result[k] := chosen;
    od;
    return result;
end;;

# WriteResults(filename): writes the report. The matrices A_j, the basis forms
# f_j and the smooth forms Q_q are listed once (sections 4-6) and referred to
# by number in section 3.
WriteResults := function(filename)
    local matrices,forms,witnesses,refs,out,c,r,k,j,a,id,tag,lines,
          n,trivial,minimal,maximal,covers,Index,Indices,Emit,PolynomialText,bases;
    matrices := []; forms := []; witnesses := []; refs := [];
    # Index(list,value): the position of value in list (added if needed).
    Index := function(list,value)
        local p;
        p := Position(list,value);
        if p=fail then Add(list,value); p := Length(list); fi;
        return p;
    end;
    # Indices(list): the integers in list as text, such as {1, 2, 5}.
    Indices := list->Concatenation("{",JoinStringsWithSeparator(List(list,String),", "),"}");
    bases := SharedBases(List(Families,c->c.basis));
    for k in [1..Length(Families)] do
        c := Families[k];
        r := rec(gens:=List(c.gens,A->Index(matrices,A)),
                 basis:=List(bases[k],v->Index(forms,v)),F:=Index(witnesses,c.F));
        Add(refs,r);
    od;
    out := OutputTextFile(filename,false); SetPrintFormattingStatus(out,false);
    # Emit(label,text): writes label and text, wrapped at width 100.
    Emit := function(label,text)
        local line,word;
        line := label;
        for word in SplitString(text," ","") do
            if Length(line)+Length(word)+1>100 and line<>label then
                PrintTo(out,line,"\n"); line := String("",Length(label));
            fi;
            if line<>label and Length(line)>Length(label) then line := Concatenation(line," "); fi;
            line := Concatenation(line,word);
        od;
        PrintTo(out,line,"\n");
    end;
    PolynomialText := v->ReplacedString(ReplacedString(String(Polynomial(v)),"+"," + "),"-"," - ");
    n := Length(Families); trivial := PositionProperty(Families,c->c.order=1);
    minimal := ShallowCopy(Families[trivial].covers);
    SortBy(minimal,k->-Families[k].m);
    maximal := Filtered([1..n],k->IsEmpty(Families[k].covers));
    covers := Sum(List(Families,c->Length(c.covers)));

    PrintTo(out,"SATURATED GROUPS OF SMOOTH QUARTIC THREEFOLDS\n",
        "Results for Section 7 of \"Automorphism groups of smooth quartic threefolds\".\n",
        "Written by SaturatedFamilies-code.txt with GAP ",GAPInfo.Version,
        " and SmallGrp ",PackageInfo("smallgrp")[1].Version,".\n",
        "CPU time: ",RunInfo.cpuSeconds," seconds. The numbering H1,...,H",n,
        " depends on the versions of GAP and SmallGrp.\n\n",
        "NOTATION\n",
        "Hk = H_k   the k-th class of saturated groups (Definition 7.1); it contains xi_4*I5.\n",
        "G          the image pi(H_k) in PGL(5,C); G = Aut(X) for a general X in the family,\n",
        "           and |H_k| = 4|G|.\n",
        "dW, dC, m  dim W(H_k), dim C(H_k), and m(H_k) = dW - dC = dim M(H_k) (Definition 7.1).\n",
        "E(n)       xi_n = exp(2*pi*i/n). A matrix A acts on forms by F(x) -> F(A*x), as in (2.1).\n",
        "\n");
    PrintTo(out,"SUMMARY (steps (1)-(5) of the proof of Theorem 7.3)\n",
        "(1) Subgroups G of G_1,...,G_24 up to conjugacy in PGL(5,C): ",Length(ProjectiveRows),
        " (",Length(Edges)," maximal inclusions).\n",
        "(2) Pairs (G,psi) with m >= 0, where psi = lambda^(-4): ",RunInfo.candidates,".\n",
        "(3) Pairs with a smooth form: ",RunInfo.smooth,". Pairs singular by Lemma 3.4: ",
        Sum(RunInfo.negative)," (by criteria\n    (1), (2), (3): ",RunInfo.negative[1],", ",
        RunInfo.negative[2],", ",RunInfo.negative[3],").\n",
        "(4) Conjugacy classes of the groups H_lambda: ",RunInfo.linear[1]," (",
        RunInfo.linear[2]," inclusions).\n",
        "(5) Classes of saturated groups: ",n,". Their images in PGL(5,C) are pairwise nonconjugate\n",
        "    and have ",NrTypes," isomorphism types (",RunInfo.typesWithoutId," without GAP ID).\n",
        "Covering relations: ",covers,", of which ",Length(minimal)," start at H",trivial,
        " = <xi_4*I5> (Remark 7.4).\n");
    PrintTo(out,"Minimal nontrivial classes, by decreasing m: ",
        JoinStringsWithSeparator(List(minimal,k->Concatenation("H",String(k))),", "),
        ";\n  their values of m: ",JoinStringsWithSeparator(List(minimal,k->String(Families[k].m)),", "),".\n");
    PrintTo(out,"Maximal classes: Aut(F_i) for the forms F_i of Examples 3.1 and 3.2 with general parameters.\n");
    for j in [1..Length(Hosts)] do
        k := First(maximal,k->Families[k].host=j);
        PrintTo(out,"  ",String(Concatenation("Aut(F_",String(j),")"),-9)," = ",
            String(Concatenation("H",String(k)),-5)," (m = ",Families[k].m,")\n");
    od;

    PrintTo(out,"\n1. THE ",n," CLASSES\n",
        "G is given by its GAP ID (-- if there is none) and by a structure description.\n",
        "in G_i: G is conjugate to a subgroup of G_i.\n",
        "min/max: the minimal nontrivial classes and the maximal classes.\n\n",
        String("H",-5)," | ",String("G",-56)," | ",String("GAP ID",-14),
        " |    |G| | dW | dC |  m | in G_i | min/max\n",RepeatedString("-",124),"\n");
    for k in [1..n] do
        c := Families[k]; id := "--"; tag := "";
        if c.id<>fail then id := Concatenation("[",String(c.id[1]),",",String(c.id[2]),"]"); fi;
        if k in maximal then tag := "max"; elif k in minimal then tag := "min"; fi;
        PrintTo(out,String(Concatenation("H",String(k)),-5)," | ",String(c.structure,-56),
            " | ",String(id,-14)," | ",String(c.order,6)," | ",String(c.dW,2),
            " | ",String(c.dC,2)," | ",String(c.m,2)," | ",String(c.host,6),
            " | ",tag,"\n");
    od;
    PrintTo(out,"\n2. COVERING RELATIONS\n",
        "Hk -> {j, ...}: the classes H_j that contain a conjugate of H_k, with no saturated class\n",
        "in between; then M(H_j) is contained in M(H_k). {} means that H_k is maximal.\n\n");
    for k in [1..n] do
        Emit(Concatenation(String(Concatenation("H",String(k)),-5)," -> "),Indices(Families[k].covers));
    od;
    PrintTo(out,"\n3. GENERATORS, INVARIANT FORMS, AND SMOOTH FORMS\n",
        "Hk: A{...}; f{...}; Qq  means that H_k is generated by xi_4*I5 and the listed A_j,\n",
        "that the listed f_j form a basis of W(H_k), and that Q_q is a smooth form in W(H_k).\n\n");
    for k in [1..n] do
        r := refs[k];
        Emit(Concatenation("H",String(k),": "),Concatenation("A",Indices(r.gens),
            "; f",Indices(r.basis),"; Q",String(r.F)));
    od;
    PrintTo(out,"\n4. MATRICES A_j\n",
        "Diag(...) is a diagonal matrix, and P(sigma) is the permutation matrix with\n",
        "P(sigma)*e_i = e_sigma(i), as in (2.4); sigma is written in GAP cycle notation.\n",
        "Other matrices are listed row by row.\n\n");
    for j in [1..Length(matrices)] do
        lines := MatrixDescription(matrices[j]); Emit(Concatenation("A",String(j)," = "),lines[1]);
        for a in lines{[2..Length(lines)]} do Emit("       ",a); od;
    od;
    PrintTo(out,"\n5. INVARIANT FORMS f_j\n\n");
    for j in [1..Length(forms)] do Emit(Concatenation("f",String(j)," = "),PolynomialText(forms[j])); od;
    PrintTo(out,"\n6. SMOOTH FORMS Q_q\n",
        "The forms Q_q are smooth, by the smoothness test in the code.\n\n");
    for j in [1..Length(witnesses)] do Emit(Concatenation("Q",String(j)," = "),PolynomialText(witnesses[j])); od;
    CloseStream(out); Print("Wrote ",filename,"\n");
end;;

# Run(): the whole computation and the report.
Run := function()
    local started;
    started := Runtime();
    Hosts:=[]; ProjectiveRows:=[]; Edges:=[]; Candidates:=[]; RunInfo:=rec();
    LinearReps:=[]; LinearEdges:=[]; Families:=[]; NrTypes:=0; smoothWitnesses:=[];
    Reset(GlobalMersenneTwister,1); Reset(GlobalRandomSource,1);
    BuildCatalogue(); BuildCandidates(); BuildLinearClasses(); BuildFamilies();
    RunInfo.cpuSeconds := QuoInt(Runtime()-started,1000);
    WriteResults("SaturatedFamilies-results.txt");
    Print("SATURATED-FAMILY COMPUTATION COMPLETED (",QuoInt(Runtime()-started,1000)," CPU seconds)\n");
end;;

Run();



==> anc/SaturatedFamilies-results.txt <==
SATURATED GROUPS OF SMOOTH QUARTIC THREEFOLDS
Results for Section 7 of "Automorphism groups of smooth quartic threefolds".
Written by SaturatedFamilies-code.txt with GAP 4.15.1 and SmallGrp 1.5.4.
CPU time: 1131 seconds. The numbering H1,...,H311 depends on the versions of GAP and SmallGrp.

NOTATION
Hk = H_k   the k-th class of saturated groups (Definition 7.1); it contains xi_4*I5.
G          the image pi(H_k) in PGL(5,C); G = Aut(X) for a general X in the family,
           and |H_k| = 4|G|.
dW, dC, m  dim W(H_k), dim C(H_k), and m(H_k) = dW - dC = dim M(H_k) (Definition 7.1).
E(n)       xi_n = exp(2*pi*i/n). A matrix A acts on forms by F(x) -> F(A*x), as in (2.1).

SUMMARY (steps (1)-(5) of the proof of Theorem 7.3)
(1) Subgroups G of G_1,...,G_24 up to conjugacy in PGL(5,C): 1398 (8420 maximal inclusions).
(2) Pairs (G,psi) with m >= 0, where psi = lambda^(-4): 1788.
(3) Pairs with a smooth form: 1444. Pairs singular by Lemma 3.4: 344 (by criteria
    (1), (2), (3): 307, 27, 10).
(4) Conjugacy classes of the groups H_lambda: 1404 (6027 inclusions).
(5) Classes of saturated groups: 311. Their images in PGL(5,C) are pairwise nonconjugate
    and have 194 isomorphism types (10 without GAP ID).
Covering relations: 914, of which 7 start at H1 = <xi_4*I5> (Remark 7.4).
Minimal nontrivial classes, by decreasing m: H2, H3, H4, H5, H7, H6, H16;
  their values of m: 29, 25, 22, 17, 15, 14, 9.
Maximal classes: Aut(F_i) for the forms F_i of Examples 3.1 and 3.2 with general parameters.
  Aut(F_1)  = H311  (m = 0)
  Aut(F_2)  = H310  (m = 0)
  Aut(F_3)  = H309  (m = 0)
  Aut(F_4)  = H308  (m = 0)
  Aut(F_5)  = H306  (m = 0)
  Aut(F_6)  = H307  (m = 0)
  Aut(F_7)  = H297  (m = 0)
  Aut(F_8)  = H293  (m = 0)
  Aut(F_9)  = H295  (m = 0)
  Aut(F_10) = H292  (m = 0)
  Aut(F_11) = H287  (m = 0)
  Aut(F_12) = H286  (m = 0)
  Aut(F_13) = H282  (m = 0)
  Aut(F_14) = H269  (m = 0)
  Aut(F_15) = H251  (m = 0)
  Aut(F_16) = H237  (m = 0)
  Aut(F_17) = H212  (m = 2)
  Aut(F_18) = H53   (m = 4)
  Aut(F_19) = H118  (m = 3)
  Aut(F_20) = H150  (m = 2)
  Aut(F_21) = H151  (m = 1)
  Aut(F_22) = H152  (m = 1)
  Aut(F_23) = H181  (m = 2)
  Aut(F_24) = H260  (m = 0)

1. THE 311 CLASSES
G is given by its GAP ID (-- if there is none) and by a structure description.
in G_i: G is conjugate to a subgroup of G_i.
min/max: the minimal nontrivial classes and the maximal classes.

H     | G                                                        | GAP ID         |    |G| | dW | dC |  m | in G_i | min/max
----------------------------------------------------------------------------------------------------------------------------
H1    | 1                                                        | [1,1]          |      1 | 70 | 25 | 45 |     12 | 
H2    | C2                                                       | [2,1]          |      2 | 46 | 17 | 29 |     23 | min
H3    | C2                                                       | [2,1]          |      2 | 38 | 13 | 25 |     19 | min
H4    | C3                                                       | [3,1]          |      3 | 39 | 17 | 22 |     20 | min
H5    | C3                                                       | [3,1]          |      3 | 28 | 11 | 17 |     19 | min
H6    | C3                                                       | [3,1]          |      3 | 27 | 13 | 14 |     18 | min
H7    | C3                                                       | [3,1]          |      3 | 24 |  9 | 15 |     19 | min
H8    | C4                                                       | [4,1]          |      4 | 36 | 17 | 19 |     23 | 
H9    | C4                                                       | [4,1]          |      4 | 26 | 11 | 15 |      3 | 
H10   | C4                                                       | [4,1]          |      4 | 24 |  9 | 15 |      7 | 
H11   | C4                                                       | [4,1]          |      4 | 20 |  7 | 13 |      1 | 
H12   | C4                                                       | [4,1]          |      4 | 20 |  9 | 11 |      2 | 
H13   | C2 x C2                                                  | [4,2]          |      4 | 30 | 11 | 19 |      1 | 
H14   | C2 x C2                                                  | [4,2]          |      4 | 26 |  9 | 17 |      7 | 
H15   | C2 x C2                                                  | [4,2]          |      4 | 22 |  7 | 15 |      1 | 
H16   | C5                                                       | [5,1]          |      5 | 14 |  5 |  9 |     12 | min
H17   | S3                                                       | [6,1]          |      6 | 25 | 10 | 15 |      1 | 
H18   | S3                                                       | [6,1]          |      6 | 17 |  6 | 11 |     19 | 
H19   | C6                                                       | [6,2]          |      6 | 25 | 11 | 14 |     23 | 
H20   | C6                                                       | [6,2]          |      6 | 23 | 11 | 12 |     10 | 
H21   | C6                                                       | [6,2]          |      6 | 21 |  9 | 12 |     10 | 
H22   | C6                                                       | [6,2]          |      6 | 18 |  7 | 11 |      7 | 
H23   | C6                                                       | [6,2]          |      6 | 17 |  9 |  8 |     24 | 
H24   | C6                                                       | [6,2]          |      6 | 15 |  7 |  8 |      9 | 
H25   | C6                                                       | [6,2]          |      6 | 15 |  7 |  8 |     17 | 
H26   | C6                                                       | [6,2]          |      6 | 13 |  5 |  8 |     19 | 
H27   | C8                                                       | [8,1]          |      8 | 17 |  9 |  8 |      8 | 
H28   | C8                                                       | [8,1]          |      8 | 12 |  7 |  5 |      3 | 
H29   | C8                                                       | [8,1]          |      8 | 12 |  5 |  7 |      9 | 
H30   | C8                                                       | [8,1]          |      8 | 10 |  5 |  5 |      3 | 
H31   | C4 x C2                                                  | [8,2]          |      8 | 23 | 11 | 12 |      3 | 
H32   | C4 x C2                                                  | [8,2]          |      8 | 20 |  9 | 11 |      7 | 
H33   | C4 x C2                                                  | [8,2]          |      8 | 17 |  7 | 10 |      3 | 
H34   | C4 x C2                                                  | [8,2]          |      8 | 16 |  7 |  9 |      2 | 
H35   | C4 x C2                                                  | [8,2]          |      8 | 16 |  7 |  9 |      3 | 
H36   | C4 x C2                                                  | [8,2]          |      8 | 14 |  7 |  7 |      2 | 
H37   | C4 x C2                                                  | [8,2]          |      8 | 14 |  5 |  9 |      3 | 
H38   | C4 x C2                                                  | [8,2]          |      8 | 14 |  5 |  9 |      8 | 
H39   | C4 x C2                                                  | [8,2]          |      8 | 12 |  5 |  7 |      3 | 
H40   | D8                                                       | [8,3]          |      8 | 23 | 10 | 13 |     10 | 
H41   | D8                                                       | [8,3]          |      8 | 17 |  6 | 11 |      1 | 
H42   | D8                                                       | [8,3]          |      8 | 15 |  5 | 10 |      9 | 
H43   | D8                                                       | [8,3]          |      8 | 13 |  4 |  9 |      3 | 
H44   | Q8                                                       | [8,4]          |      8 | 13 |  5 |  8 |      9 | 
H45   | Q8                                                       | [8,4]          |      8 | 11 |  4 |  7 |      2 | 
H46   | C2 x C2 x C2                                             | [8,5]          |      8 | 20 |  7 | 13 |      3 | 
H47   | C2 x C2 x C2                                             | [8,5]          |      8 | 16 |  5 | 11 |      3 | 
H48   | C9                                                       | [9,1]          |      9 | 19 | 11 |  8 |     20 | 
H49   | C9                                                       | [9,1]          |      9 | 15 |  9 |  6 |     21 | 
H50   | C9                                                       | [9,1]          |      9 | 14 |  7 |  7 |     23 | 
H51   | C9                                                       | [9,1]          |      9 | 11 |  7 |  4 |     24 | 
H52   | C9                                                       | [9,1]          |      9 |  9 |  5 |  4 |     17 | 
H53   | C9                                                       | [9,1]          |      9 |  9 |  5 |  4 |     18 | max
H54   | C3 x C3                                                  | [9,2]          |      9 | 21 | 11 | 10 |     17 | 
H55   | C3 x C3                                                  | [9,2]          |      9 | 15 |  7 |  8 |      2 | 
H56   | C3 x C3                                                  | [9,2]          |      9 | 12 |  7 |  5 |     19 | 
H57   | D10                                                      | [10,1]         |     10 | 10 |  3 |  7 |      1 | 
H58   | C3 : C4                                                  | [12,1]         |     12 | 10 |  4 |  6 |      7 | 
H59   | C12                                                      | [12,2]         |     12 | 19 | 11 |  8 |     23 | 
H60   | C12                                                      | [12,2]         |     12 | 14 |  7 |  7 |      7 | 
H61   | C12                                                      | [12,2]         |     12 | 14 |  7 |  7 |     13 | 
H62   | C12                                                      | [12,2]         |     12 | 14 |  9 |  5 |     24 | 
H63   | C12                                                      | [12,2]         |     12 | 13 |  7 |  6 |      2 | 
H64   | C12                                                      | [12,2]         |     12 | 13 |  7 |  6 |      6 | 
H65   | C12                                                      | [12,2]         |     12 | 12 |  7 |  5 |      6 | 
H66   | C12                                                      | [12,2]         |     12 | 11 |  5 |  6 |      2 | 
H67   | C12                                                      | [12,2]         |     12 |  9 |  5 |  4 |     24 | 
H68   | C12                                                      | [12,2]         |     12 |  8 |  5 |  3 |      6 | 
H69   | C12                                                      | [12,2]         |     12 |  8 |  5 |  3 |      6 | 
H70   | A4                                                       | [12,3]         |     12 |  8 |  3 |  5 |      2 | 
H71   | D12                                                      | [12,4]         |     12 | 16 |  6 | 10 |      1 | 
H72   | D12                                                      | [12,4]         |     12 | 15 |  6 |  9 |      3 | 
H73   | D12                                                      | [12,4]         |     12 | 12 |  4 |  8 |      7 | 
H74   | C6 x C2                                                  | [12,5]         |     12 | 16 |  7 |  9 |     10 | 
H75   | C6 x C2                                                  | [12,5]         |     12 | 15 |  7 |  8 |      2 | 
H76   | C6 x C2                                                  | [12,5]         |     12 | 12 |  5 |  7 |      2 | 
H77   | C6 x C2                                                  | [12,5]         |     12 | 10 |  5 |  5 |      9 | 
H78   | C6 x C2                                                  | [12,5]         |     12 | 10 |  5 |  5 |     24 | 
H79   | C16                                                      | [16,1]         |     16 |  9 |  5 |  4 |     11 | 
H80   | C4 x C4                                                  | [16,2]         |     16 | 13 |  7 |  6 |      4 | 
H81   | C4 x C4                                                  | [16,2]         |     16 | 11 |  5 |  6 |      8 | 
H82   | C4 x C4                                                  | [16,2]         |     16 | 10 |  5 |  5 |      4 | 
H83   | (C4 x C2) : C2                                           | [16,3]         |     16 | 12 |  6 |  6 |      2 | 
H84   | (C4 x C2) : C2                                           | [16,3]         |     16 | 11 |  4 |  7 |      3 | 
H85   | (C4 x C2) : C2                                           | [16,3]         |     16 | 10 |  4 |  6 |      3 | 
H86   | C8 x C2                                                  | [16,5]         |     16 | 10 |  5 |  5 |      9 | 
H87   | C8 x C2                                                  | [16,5]         |     16 |  9 |  5 |  4 |     11 | 
H88   | C8 x C2                                                  | [16,5]         |     16 |  8 |  5 |  3 |      3 | 
H89   | C8 : C2                                                  | [16,6]         |     16 |  9 |  6 |  3 |      5 | 
H90   | C8 : C2                                                  | [16,6]         |     16 |  9 |  5 |  4 |      8 | 
H91   | C8 : C2                                                  | [16,6]         |     16 |  8 |  4 |  4 |      4 | 
H92   | C8 : C2                                                  | [16,6]         |     16 |  7 |  4 |  3 |      3 | 
H93   | D16                                                      | [16,7]         |     16 |  9 |  3 |  6 |      7 | 
H94   | QD16                                                     | [16,8]         |     16 |  8 |  3 |  5 |      7 | 
H95   | C4 x C2 x C2                                             | [16,10]        |     16 | 15 |  7 |  8 |      3 | 
H96   | C4 x C2 x C2                                             | [16,10]        |     16 | 12 |  5 |  7 |      3 | 
H97   | C4 x C2 x C2                                             | [16,10]        |     16 | 12 |  5 |  7 |      3 | 
H98   | C4 x C2 x C2                                             | [16,10]        |     16 | 11 |  5 |  6 |      3 | 
H99   | C2 x D8                                                  | [16,11]        |     16 | 15 |  6 |  9 |      1 | 
H100  | C2 x D8                                                  | [16,11]        |     16 | 12 |  4 |  8 |      3 | 
H101  | C2 x D8                                                  | [16,11]        |     16 | 10 |  3 |  7 |      1 | 
H102  | (C4 x C2) : C2                                           | [16,13]        |     16 | 17 | 10 |  7 |     10 | 
H103  | (C4 x C2) : C2                                           | [16,13]        |     16 | 13 |  6 |  7 |      2 | 
H104  | (C4 x C2) : C2                                           | [16,13]        |     16 | 12 |  5 |  7 |      9 | 
H105  | (C4 x C2) : C2                                           | [16,13]        |     16 | 10 |  4 |  6 |      2 | 
H106  | (C4 x C2) : C2                                           | [16,13]        |     16 |  9 |  3 |  6 |      1 | 
H107  | C2 x C2 x C2 x C2                                        | [16,14]        |     16 | 15 |  5 | 10 |      1 | 
H108  | D18                                                      | [18,1]         |     18 |  8 |  3 |  5 |     17 | 
H109  | C18                                                      | [18,2]         |     18 | 12 |  7 |  5 |     15 | 
H110  | C18                                                      | [18,2]         |     18 | 11 |  7 |  4 |     10 | 
H111  | C18                                                      | [18,2]         |     18 |  9 |  5 |  4 |     23 | 
H112  | C18                                                      | [18,2]         |     18 |  8 |  5 |  3 |     10 | 
H113  | C18                                                      | [18,2]         |     18 |  8 |  5 |  3 |     10 | 
H114  | C18                                                      | [18,2]         |     18 |  7 |  5 |  2 |     24 | 
H115  | C3 x S3                                                  | [18,3]         |     18 | 13 |  6 |  7 |      2 | 
H116  | C3 x S3                                                  | [18,3]         |     18 | 12 |  6 |  6 |     17 | 
H117  | C3 x S3                                                  | [18,3]         |     18 |  9 |  4 |  5 |      2 | 
H118  | C3 x S3                                                  | [18,3]         |     18 |  7 |  4 |  3 |     19 | max
H119  | C6 x C3                                                  | [18,5]         |     18 | 13 |  7 |  6 |      6 | 
H120  | C6 x C3                                                  | [18,5]         |     18 | 12 |  7 |  5 |     10 | 
H121  | C5 : C4                                                  | [20,3]         |     20 |  6 |  2 |  4 |      1 | 
H122  | D20                                                      | [20,4]         |     20 |  8 |  3 |  5 |      8 | 
H123  | C7 : C3                                                  | [21,1]         |     21 |  8 |  5 |  3 |      7 | 
H124  | C3 : C8                                                  | [24,1]         |     24 |  6 |  4 |  2 |      8 | 
H125  | C24                                                      | [24,2]         |     24 |  7 |  5 |  2 |      5 | 
H126  | C24                                                      | [24,2]         |     24 |  7 |  5 |  2 |      6 | 
H127  | C24                                                      | [24,2]         |     24 |  7 |  5 |  2 |      8 | 
H128  | SL(2,3)                                                  | [24,3]         |     24 |  7 |  3 |  4 |      7 | 
H129  | SL(2,3)                                                  | [24,3]         |     24 |  4 |  2 |  2 |      2 | 
H130  | C4 x S3                                                  | [24,5]         |     24 | 12 |  6 |  6 |      3 | 
H131  | C4 x S3                                                  | [24,5]         |     24 |  9 |  4 |  5 |      3 | 
H132  | C4 x S3                                                  | [24,5]         |     24 |  9 |  4 |  5 |      7 | 
H133  | D24                                                      | [24,6]         |     24 |  8 |  3 |  5 |      9 | 
H134  | (C6 x C2) : C2                                           | [24,8]         |     24 |  7 |  3 |  4 |      9 | 
H135  | C12 x C2                                                 | [24,9]         |     24 | 12 |  7 |  5 |     13 | 
H136  | C12 x C2                                                 | [24,9]         |     24 | 11 |  7 |  4 |      6 | 
H137  | C12 x C2                                                 | [24,9]         |     24 |  9 |  5 |  4 |      2 | 
H138  | C12 x C2                                                 | [24,9]         |     24 |  9 |  5 |  4 |      2 | 
H139  | C12 x C2                                                 | [24,9]         |     24 |  9 |  5 |  4 |      5 | 
H140  | C12 x C2                                                 | [24,9]         |     24 |  9 |  5 |  4 |      5 | 
H141  | C12 x C2                                                 | [24,9]         |     24 |  8 |  5 |  3 |     24 | 
H142  | C3 x D8                                                  | [24,10]        |     24 | 12 |  6 |  6 |     10 | 
H143  | C3 x D8                                                  | [24,10]        |     24 |  9 |  4 |  5 |      2 | 
H144  | C3 x D8                                                  | [24,10]        |     24 |  6 |  3 |  3 |     24 | 
H145  | S4                                                       | [24,12]        |     24 | 12 |  5 |  7 |      1 | 
H146  | C2 x A4                                                  | [24,13]        |     24 |  7 |  3 |  4 |      2 | 
H147  | C2 x C2 x S3                                             | [24,14]        |     24 | 11 |  4 |  7 |      3 | 
H148  | C6 x C2 x C2                                             | [24,15]        |     24 | 11 |  5 |  6 |      2 | 
H149  | C27                                                      | [27,1]         |     27 |  9 |  7 |  2 |     16 | 
H150  | C27                                                      | [27,1]         |     27 |  7 |  5 |  2 |     20 | max
H151  | C27                                                      | [27,1]         |     27 |  6 |  5 |  1 |     21 | max
H152  | C27                                                      | [27,1]         |     27 |  6 |  5 |  1 |     22 | max
H153  | C9 x C3                                                  | [27,2]         |     27 | 10 |  7 |  3 |     10 | 
H154  | (C4 x C2) : C4                                           | [32,2]         |     32 |  8 |  4 |  4 |      4 | 
H155  | C8 : C4                                                  | [32,4]         |     32 |  5 |  3 |  2 |     11 | 
H156  | (C8 x C2) : C2                                           | [32,5]         |     32 |  7 |  4 |  3 |      6 | 
H157  | (C4 x C4) : C2                                           | [32,11]        |     32 | 16 | 10 |  6 |     13 | 
H158  | (C4 x C4) : C2                                           | [32,11]        |     32 |  7 |  4 |  3 |      3 | 
H159  | (C4 x C4) : C2                                           | [32,11]        |     32 |  6 |  3 |  3 |      4 | 
H160  | (C4 x C4) : C2                                           | [32,11]        |     32 |  6 |  3 |  3 |      8 | 
H161  | C16 : C2                                                 | [32,17]        |     32 |  5 |  3 |  2 |     11 | 
H162  | C4 x C4 x C2                                             | [32,21]        |     32 |  9 |  5 |  4 |      4 | 
H163  | C2 x ((C4 x C2) : C2)                                    | [32,22]        |     32 |  9 |  4 |  5 |      3 | 
H164  | C4 x D8                                                  | [32,25]        |     32 | 11 |  6 |  5 |      3 | 
H165  | C4 x D8                                                  | [32,25]        |     32 |  9 |  4 |  5 |      3 | 
H166  | C4 x D8                                                  | [32,25]        |     32 |  9 |  4 |  5 |      3 | 
H167  | (C2 x C2 x C2 x C2) : C2                                 | [32,27]        |     32 |  9 |  3 |  6 |      1 | 
H168  | (C4 x C2 x C2) : C2                                      | [32,28]        |     32 |  8 |  3 |  5 |      2 | 
H169  | C2 x (C8 : C2)                                           | [32,37]        |     32 |  6 |  4 |  2 |      5 | 
H170  | (C8 x C2) : C2                                           | [32,38]        |     32 |  5 |  3 |  2 |     14 | 
H171  | (C8 x C2) : C2                                           | [32,42]        |     32 |  7 |  3 |  4 |      7 | 
H172  | C8 : (C2 x C2)                                           | [32,43]        |     32 |  6 |  2 |  4 |      1 | 
H173  | C4 x C2 x C2 x C2                                        | [32,45]        |     32 | 11 |  5 |  6 |      3 | 
H174  | C2 x C2 x D8                                             | [32,46]        |     32 | 11 |  4 |  7 |      1 | 
H175  | C2 x ((C4 x C2) : C2)                                    | [32,48]        |     32 | 11 |  6 |  5 |      2 | 
H176  | C2 x ((C4 x C2) : C2)                                    | [32,48]        |     32 |  9 |  4 |  5 |      2 | 
H177  | C2 x ((C4 x C2) : C2)                                    | [32,48]        |     32 |  8 |  3 |  5 |      3 | 
H178  | (C2 x C2 x C2) : (C2 x C2)                               | [32,49]        |     32 |  7 |  2 |  5 |      1 | 
H179  | C36                                                      | [36,2]         |     36 |  9 |  7 |  2 |     15 | 
H180  | C36                                                      | [36,2]         |     36 |  7 |  5 |  2 |     13 | 
H181  | C36                                                      | [36,2]         |     36 |  7 |  5 |  2 |     23 | max
H182  | C36                                                      | [36,2]         |     36 |  6 |  5 |  1 |     24 | 
H183  | C18 x C2                                                 | [36,5]         |     36 |  8 |  5 |  3 |     10 | 
H184  | C3 x (C3 : C4)                                           | [36,6]         |     36 |  7 |  4 |  3 |      6 | 
H185  | C12 x C3                                                 | [36,8]         |     36 | 10 |  7 |  3 |      6 | 
H186  | C12 x C3                                                 | [36,8]         |     36 |  7 |  5 |  2 |      6 | 
H187  | C6 x S3                                                  | [36,12]        |     36 |  8 |  4 |  4 |      2 | 
H188  | C6 x S3                                                  | [36,12]        |     36 |  8 |  4 |  4 |      6 | 
H189  | C6 x C6                                                  | [36,14]        |     36 |  8 |  5 |  3 |      6 | 
H190  | C4 x D10                                                 | [40,5]         |     40 |  6 |  3 |  3 |      8 | 
H191  | C2 x (C5 : C4)                                           | [40,12]        |     40 |  5 |  2 |  3 |      8 | 
H192  | C2 x (C7 : C3)                                           | [42,2]         |     42 |  5 |  3 |  2 |      7 | 
H193  | C24 : C2                                                 | [48,5]         |     48 |  4 |  3 |  1 |      8 | 
H194  | C12 x C4                                                 | [48,20]        |     48 |  7 |  5 |  2 |      5 | 
H195  | C3 x ((C4 x C2) : C2)                                    | [48,21]        |     48 |  7 |  4 |  3 |      2 | 
H196  | C3 x (C8 : C2)                                           | [48,24]        |     48 |  5 |  4 |  1 |      5 | 
H197  | C3 x (C8 : C2)                                           | [48,24]        |     48 |  4 |  3 |  1 |      6 | 
H198  | GL(2,3)                                                  | [48,29]        |     48 |  5 |  2 |  3 |      7 | 
H199  | ((C4 x C2) : C2) : C3                                    | [48,33]        |     48 | 16 | 10 |  6 |     10 | 
H200  | ((C4 x C2) : C2) : C3                                    | [48,33]        |     48 |  6 |  3 |  3 |      7 | 
H201  | C2 x C4 x S3                                             | [48,35]        |     48 |  8 |  4 |  4 |      3 | 
H202  | (C12 x C2) : C2                                          | [48,37]        |     48 |  6 |  3 |  3 |      9 | 
H203  | D8 x S3                                                  | [48,38]        |     48 |  8 |  3 |  5 |      1 | 
H204  | C12 x C2 x C2                                            | [48,44]        |     48 |  8 |  5 |  3 |      5 | 
H205  | C6 x D8                                                  | [48,45]        |     48 |  8 |  4 |  4 |      2 | 
H206  | C3 x ((C4 x C2) : C2)                                    | [48,47]        |     48 |  9 |  6 |  3 |     10 | 
H207  | C3 x ((C4 x C2) : C2)                                    | [48,47]        |     48 |  7 |  4 |  3 |      5 | 
H208  | C3 x ((C4 x C2) : C2)                                    | [48,47]        |     48 |  5 |  3 |  2 |     24 | 
H209  | C2 x S4                                                  | [48,48]        |     48 | 10 |  5 |  5 |      1 | 
H210  | C2 x S4                                                  | [48,48]        |     48 |  8 |  3 |  5 |      3 | 
H211  | C54                                                      | [54,2]         |     54 |  6 |  5 |  1 |     15 | 
H212  | C3 x D18                                                 | [54,3]         |     54 |  5 |  3 |  2 |     17 | max
H213  | C18 x C3                                                 | [54,9]         |     54 |  6 |  5 |  1 |     10 | 
H214  | C3 x (C7 : C3)                                           | [63,3]         |     63 |  4 |  3 |  1 |      2 | 
H215  | (C8 x C4) : C2                                           | [64,6]         |     64 |  6 |  4 |  2 |      3 | 
H216  | C16 : C4                                                 | [64,28]        |     64 |  3 |  2 |  1 |     11 | 
H217  | C4 x ((C4 x C2) : C2)                                    | [64,58]        |     64 |  7 |  4 |  3 |      4 | 
H218  | C2 x ((C4 x C4) : C2)                                    | [64,101]       |     64 | 10 |  6 |  4 |      4 | 
H219  | ((C4 x C4) : C2) : C2                                    | [64,125]       |     64 |  3 |  2 |  1 |     14 | 
H220  | ((C2 x C2 x C2 x C2) : C2) : C2                          | [64,138]       |     64 |  6 |  2 |  4 |      1 | 
H221  | C2 x C4 x D8                                             | [64,196]       |     64 |  8 |  4 |  4 |      3 | 
H222  | (C4 x D8) : C2                                           | [64,206]       |     64 |  7 |  3 |  4 |      3 | 
H223  | D8 x D8                                                  | [64,226]       |     64 |  8 |  3 |  5 |      1 | 
H224  | (C2 x ((C4 x C2) : C2)) : C2                             | [64,227]       |     64 |  7 |  3 |  4 |      2 | 
H225  | ((C2 x Q8) : C2) : C2                                    | [64,256]       |     64 |  5 |  2 |  3 |      3 | 
H226  | C2 x C2 x ((C4 x C2) : C2)                               | [64,263]       |     64 |  8 |  4 |  4 |      2 | 
H227  | (C2 x ((C4 x C2) : C2)) : C2                             | [64,266]       |     64 |  6 |  2 |  4 |      3 | 
H228  | C36 x C2                                                 | [72,9]         |     72 |  6 |  5 |  1 |     13 | 
H229  | C9 x D8                                                  | [72,10]        |     72 |  6 |  4 |  2 |     10 | 
H230  | C3 x (C3 : C8)                                           | [72,12]        |     72 |  5 |  4 |  1 |      6 | 
H231  | C12 x S3                                                 | [72,27]        |     72 |  6 |  4 |  2 |      6 | 
H232  | C3 x D24                                                 | [72,28]        |     72 |  5 |  3 |  2 |      6 | 
H233  | C3 x ((C6 x C2) : C2)                                    | [72,30]        |     72 |  5 |  3 |  2 |      6 | 
H234  | C3 x S4                                                  | [72,42]        |     72 |  6 |  3 |  3 |      2 | 
H235  | C5 : (C8 x C2)                                           | [80,28]        |     80 |  3 |  2 |  1 |      9 | 
H236  | C4 x (C5 : C4)                                           | [80,30]        |     80 |  4 |  2 |  2 |      8 | 
H237  | C81                                                      | [81,1]         |     81 |  5 |  5 |  0 |     16 | max
H238  | C4 x (C7 : C3)                                           | [84,2]         |     84 |  4 |  3 |  1 |      7 | 
H239  | ((C4 x C2) : C4) : C3                                    | [96,3]         |     96 |  3 |  2 |  1 |      5 | 
H240  | C3 x ((C4 x C4) : C2)                                    | [96,54]        |     96 |  8 |  6 |  2 |     13 | 
H241  | ((C4 x C4) : C3) : C2                                    | [96,64]        |     96 |  8 |  5 |  3 |      3 | 
H242  | SL(2,3) : C4                                             | [96,67]        |     96 |  3 |  2 |  1 |      8 | 
H243  | C12 x D8                                                 | [96,165]       |     96 |  6 |  4 |  2 |      5 | 
H244  | C4 x S4                                                  | [96,186]       |     96 |  6 |  3 |  3 |      3 | 
H245  | GL(2,3) : C2                                             | [96,192]       |     96 |  4 |  2 |  2 |      7 | 
H246  | GL(2,3) : C2                                             | [96,193]       |     96 |  4 |  2 |  2 |      6 | 
H247  | C2 x (((C4 x C2) : C2) : C3)                             | [96,200]       |     96 | 10 |  6 |  4 |      2 | 
H248  | S3 x ((C4 x C2) : C2)                                    | [96,215]       |     96 |  6 |  3 |  3 |      2 | 
H249  | C6 x ((C4 x C2) : C2)                                    | [96,223]       |     96 |  6 |  4 |  2 |      5 | 
H250  | C2 x C2 x S4                                             | [96,226]       |     96 |  7 |  3 |  4 |      1 | 
H251  | C108                                                     | [108,2]        |    108 |  5 |  5 |  0 |     15 | max
H252  | S5                                                       | [120,34]       |    120 |  5 |  2 |  3 |      1 | 
H253  | (C4 x (C8 : C2)) : C2                                    | [128,222]      |    128 |  4 |  3 |  1 |      1 | 
H254  | (((C4 x C4) : C2) : C2) : C2                             | [128,742]      |    128 |  4 |  2 |  2 |      6 | 
H255  | (D8 x D8) : C2                                           | [128,928]      |    128 |  5 |  2 |  3 |      1 | 
H256  | C2 x C2 x ((C4 x C4) : C2)                               | [128,1631]     |    128 |  7 |  4 |  3 |      4 | 
H257  | ((C2 x ((C4 x C2) : C2)) : C2) : C2                      | [128,1757]     |    128 |  5 |  2 |  3 |      3 | 
H258  | D8 x ((C4 x C2) : C2)                                    | [128,2200]     |    128 |  6 |  3 |  3 |      2 | 
H259  | (((C2 x C2 x C2 x C2) : C2) : C2) : C2                   | [128,2213]     |    128 |  6 |  3 |  3 |      3 | 
H260  | ((C4 x C2) : C2) : C9                                    | [144,36]       |    144 |  3 |  3 |  0 |     24 | max
H261  | C9 x ((C4 x C2) : C2)                                    | [144,50]       |    144 |  5 |  4 |  1 |     10 | 
H262  | C3 x (((C4 x C2) : C2) : C3)                             | [144,157]      |    144 |  8 |  6 |  2 |     10 | 
H263  | C3 x ((C12 x C2) : C2)                                   | [144,161]      |    144 |  4 |  3 |  1 |      6 | 
H264  | C6 x S4                                                  | [144,188]      |    144 |  5 |  3 |  2 |      2 | 
H265  | ((C2 x C2 x C2 x C2) : C5) : C2                          | [160,234]      |    160 |  3 |  1 |  2 |      1 | 
H266  | S3 x ((C4 x C4) : C2)                                    | [192,379]      |    192 |  5 |  3 |  2 |      4 | 
H267  | C6 x ((C4 x C4) : C2)                                    | [192,853]      |    192 |  5 |  4 |  1 |      5 | 
H268  | C2 x (((C4 x C4) : C3) : C2)                             | [192,944]      |    192 |  5 |  3 |  2 |      3 | 
H269  | (((C8 x C2) : C2) : C3) : C2                             | [192,964]      |    192 |  2 |  2 |  0 |     14 | max
H270  | C2 x C4 x S4                                             | [192,1469]     |    192 |  5 |  3 |  2 |      3 | 
H271  | D8 x S4                                                  | [192,1472]     |    192 |  5 |  2 |  3 |      1 | 
H272  | ((((C4 x C2) : C2) : C3) : C2) : C2                      | [192,1482]     |    192 |  3 |  2 |  1 |      6 | 
H273  | (((C2 x C2 x C2) : (C2 x C2)) : C3) : C2                 | [192,1493]     |    192 |  5 |  2 |  3 |      1 | 
H274  | C2 x C2 x (((C4 x C2) : C2) : C3)                        | [192,1500]     |    192 |  7 |  4 |  3 |      2 | 
H275  | (((C2 x Q8) : C2) : C2) : C3                             | [192,1504]     |    192 |  3 |  2 |  1 |      6 | 
H276  | SL(2,5) : C2                                             | [240,93]       |    240 |  3 |  2 |  1 |      8 | 
H277  | C2 x S5                                                  | [240,189]      |    240 |  4 |  2 |  2 |      3 | 
H278  | ((C2 x (C8 : C2)) : C4) : C2                             | [256,384]      |    256 |  3 |  2 |  1 |      1 | 
H279  | D8 x ((C4 x C4) : C2)                                    | [256,15421]    |    256 |  5 |  3 |  2 |      4 | 
H280  | ((D8 x D8) : C2) : C2                                    | [256,26534]    |    256 |  4 |  2 |  2 |      3 | 
H281  | ((C4 x C2) : C2) x ((C4 x C2) : C2)                      | [256,55705]    |    256 |  5 |  3 |  2 |      5 | 
H282  | C9 x ((C4 x C4) : C2)                                    | [288,54]       |    288 |  4 |  4 |  0 |     13 | max
H283  | C3 x (((C4 x C4) : C3) : C2)                             | [288,397]      |    288 |  4 |  3 |  1 |      5 | 
H284  | S3 x (((C4 x C2) : C2) : C3)                             | [288,925]      |    288 |  5 |  3 |  2 |      2 | 
H285  | C6 x (((C4 x C2) : C2) : C3)                             | [288,983]      |    288 |  5 |  4 |  1 |      6 | 
H286  | C61 : C5                                                 | [305,1]        |    305 |  1 |  1 |  0 |     12 | max
H287  | C5 : (C16 : C4)                                          | [320,184]      |    320 |  2 |  2 |  0 |     11 | max
H288  | ((((C2 x C2 x C2) : (C2 x C2)) : C3) : C2) : C2          | [384,5602]     |    384 |  4 |  2 |  2 |      1 | 
H289  | D8 x (((C4 x C2) : C2) : C3)                             | [384,18173]    |    384 |  5 |  3 |  2 |      2 | 
H290  | S4 x ((C4 x C2) : C2)                                    | [384,20063]    |    384 |  4 |  2 |  2 |      2 | 
H291  | ((((C2 x C2 x C2) : (C2 x C2)) : C3) : C2) : C2          | [384,20095]    |    384 |  4 |  2 |  2 |      3 | 
H292  | C9 x (((C4 x C2) : C2) : C3)                             | [432,329]      |    432 |  4 |  4 |  0 |     10 | max
H293  | GL(2,5)                                                  | [480,218]      |    480 |  2 |  2 |  0 |      8 | max
H294  | C4 x S5                                                  | [480,943]      |    480 |  3 |  2 |  1 |      3 | 
H295  | (C2 . S5 = SL(2,5) . C2) : C2                            | [480,946]      |    480 |  2 |  2 |  0 |      9 | max
H296  | (((C4 x C2) : C2) x ((C4 x C2) : C2)) : C2               | --             |    512 |  3 |  2 |  1 |      6 | 
H297  | SL(2,7) : C2                                             | [672,1047]     |    672 |  2 |  2 |  0 |      7 | max
H298  | ((C4 x C2) : C2) x (((C4 x C2) : C2) : C3)               | [768,1085077]  |    768 |  4 |  3 |  1 |      5 | 
H299  | S4 x ((C4 x C4) : C2)                                    | [768,1087299]  |    768 |  3 |  2 |  1 |      4 | 
H300  | ((((C4 x D8) : C2) : C2) : C3) : C2                      | [768,1088543]  |    768 |  3 |  2 |  1 |      3 | 
H301  | S4 x (((C4 x C2) : C2) : C3)                             | [1152,157495]  |   1152 |  3 |  2 |  1 |      2 | 
H302  | (((((C2 x ((C4 x C2) : C2)) : C2) : C2) : C2) : C3) : C2 | --             |   1536 |  3 |  2 |  1 |      3 | 
H303  | (((C4 x C4) : C3) : C2) x ((C4 x C2) : C2)               | --             |   1536 |  3 |  2 |  1 |      5 | 
H304  | (C2 x C2 x C2 x C2) : S5                                 | [1920,240996]  |   1920 |  2 |  1 |  1 |      1 | 
H305  | PSL(3,2) x ((C4 x C2) : C2)                              | --             |   2688 |  3 |  2 |  1 |      2 | 
H306  | (((C4 x C4) : C3) : C2) x (((C4 x C2) : C2) : C3)        | --             |   4608 |  2 |  2 |  0 |      5 | max
H307  | (((((C4 x C2) : C2) x ((C4 x C2) : C2)) : C3) : C2) : C3 | --             |   4608 |  2 |  2 |  0 |      6 | max
H308  | PSL(3,2) x ((C4 x C4) : C2)                              | --             |   5376 |  2 |  2 |  0 |      4 | max
H309  | ((C2 x ((C4 x C2) : C2)) : C2) : S5                      | --             |   7680 |  2 |  2 |  0 |      3 | max
H310  | PSL(3,2) x (((C4 x C2) : C2) : C3)                       | --             |   8064 |  2 |  2 |  0 |      2 | max
H311  | (C4 x C4 x C4 x C4) : S5                                 | --             |  30720 |  1 |  1 |  0 |      1 | max

2. COVERING RELATIONS
Hk -> {j, ...}: the classes H_j that contain a conjugate of H_k, with no saturated class
in between; then M(H_j) is contained in M(H_k). {} means that H_k is maximal.

H1    -> {2, 3, 4, 5, 6, 7, 16}
H2    -> {8, 9, 10, 13, 14, 17, 19, 22, 23}
H3    -> {11, 12, 13, 14, 15, 18, 20, 21, 24, 25, 26, 57}
H4    -> {19, 20, 21, 48, 49, 50, 54, 55}
H5    -> {17, 18, 22, 24, 52, 54, 55, 56, 123}
H6    -> {23, 25, 51, 53, 54, 56}
H7    -> {26, 55, 56, 70}
H8    -> {27, 31, 32, 59, 60, 62}
H9    -> {31, 33, 35, 61}
H10   -> {29, 32, 33, 37, 42, 44, 58, 64, 67}
H11   -> {34, 38, 39, 41, 43, 45, 66, 121}
H12   -> {28, 30, 34, 36, 39, 63, 65, 68, 69}
H13   -> {31, 33, 34, 40, 41, 46, 71, 74}
H14   -> {32, 35, 36, 37, 38, 42, 46, 47, 72, 73, 75, 77, 78, 122}
H15   -> {39, 41, 43, 46, 47, 70, 76}
H16   -> {57, 286}
H17   -> {71, 72, 115, 145}
H18   -> {71, 72, 73, 108, 116, 117, 118}
H19   -> {59, 61, 64, 74, 75, 109, 111, 115, 119}
H20   -> {63, 75, 120, 199}
H21   -> {65, 66, 74, 75, 76, 110, 112, 113, 117, 120}
H22   -> {58, 60, 71, 73, 77, 119, 128, 192}
H23   -> {62, 67, 78, 114, 119}
H24   -> {69, 77, 120}
H25   -> {68, 78, 116, 120}
H26   -> {118, 129, 146, 187}
H27   -> {79, 87, 90, 124, 126, 127}
H28   -> {88, 89, 92, 125, 241}
H29   -> {86, 93, 94}
H30   -> {88, 91, 92, 158}
H31   -> {80, 95, 130, 135, 157}
H32   -> {81, 86, 87, 90, 95, 96, 104, 132, 136, 141, 190}
H33   -> {80, 82, 95, 97, 131, 140}
H34   -> {80, 82, 89, 91, 98, 103, 105, 139}
H35   -> {83, 85, 95, 97, 138}
H36   -> {83, 88, 98, 137}
H37   -> {84, 96, 97, 101, 106}
H38   -> {81, 84, 85, 98, 100, 191}
H39   -> {92, 98, 105, 158}
H40   -> {99, 102, 103, 142}
H41   -> {99, 100, 103, 105, 143, 145}
H42   -> {93, 94, 101, 104, 106, 133, 134, 144}
H43   -> {100, 105}
H44   -> {94, 104, 106, 128}
H45   -> {105, 129}
H46   -> {83, 84, 95, 97, 98, 99, 100, 107, 146, 147, 148}
H47   -> {85, 96, 100, 101, 107}
H48   -> {109, 110, 149, 150, 153}
H49   -> {112, 151, 152, 153}
H50   -> {111, 113, 153}
H51   -> {114}
H52   -> {212}
H53   -> {}
H54   -> {116, 119, 120, 153}
H55   -> {115, 117, 214}
H56   -> {118}
H57   -> {121, 122, 265}
H58   -> {131, 132, 134, 184}
H59   -> {135, 136, 179, 181, 185}
H60   -> {124, 127, 130, 132, 185, 200, 238}
H61   -> {135, 138, 140, 180}
H62   -> {126, 141, 182, 185}
H63   -> {137, 186, 247}
H64   -> {136, 140, 232}
H65   -> {125, 139, 186}
H66   -> {139, 143}
H67   -> {141, 144, 184}
H68   -> {186}
H69   -> {186}
H70   -> {146, 234}
H71   -> {130, 131, 147, 210, 252}
H72   -> {147, 187, 209}
H73   -> {132, 133, 134, 147, 188, 198}
H74   -> {135, 139, 140, 142, 143, 148, 183}
H75   -> {136, 137, 138, 148, 187, 189, 247}
H76   -> {143, 148}
H77   -> {134, 189}
H78   -> {141, 144, 188, 189}
H79   -> {161}
H80   -> {162, 194, 218}
H81   -> {155, 160, 165, 236}
H82   -> {159, 162}
H83   -> {163, 164, 195}
H84   -> {163, 165, 166, 167}
H85   -> {163, 165, 168}
H86   -> {155, 156, 171, 215, 235}
H87   -> {155, 156, 161, 170}
H88   -> {169, 215, 268}
H89   -> {169, 196}
H90   -> {160, 170, 193, 197}
H91   -> {159, 169}
H92   -> {169, 268}
H93   -> {171, 172}
H94   -> {171, 172, 198}
H95   -> {156, 162, 164, 165, 173, 201, 204, 218}
H96   -> {165, 173, 177}
H97   -> {154, 162, 163, 166, 168, 173}
H98   -> {162, 163, 169, 176}
H99   -> {164, 166, 174, 175, 176, 203, 205, 209}
H100  -> {165, 167, 168, 174, 176, 210}
H101  -> {167, 168, 172, 177, 178}
H102  -> {157, 175, 199, 206}
H103  -> {158, 175, 176, 207, 241}
H104  -> {160, 170, 171, 177, 200, 202, 208}
H105  -> {159, 176}
H106  -> {172, 177, 178}
H107  -> {163, 167, 173, 174}
H108  -> {212}
H109  -> {179, 180, 183, 211}
H110  -> {183, 213}
H111  -> {181}
H112  -> {213}
H113  -> {213}
H114  -> {182}
H115  -> {187, 234}
H116  -> {188, 212}
H117  -> {187}
H118  -> {}
H119  -> {184, 185, 188, 189}
H120  -> {186, 189, 213, 262}
H121  -> {191, 252}
H122  -> {190, 191}
H123  -> {192, 214}
H124  -> {193, 230, 242}
H125  -> {196, 283}
H126  -> {197, 230}
H127  -> {193}
H128  -> {198, 200, 273}
H129  -> {301}
H130  -> {201, 244}
H131  -> {201}
H132  -> {193, 201, 202, 231, 245, 276}
H133  -> {202, 232, 246}
H134  -> {202, 233}
H135  -> {194, 204, 228, 240}
H136  -> {204, 263}
H137  -> {195, 274}
H138  -> {195, 204}
H139  -> {194, 196, 207}
H140  -> {194, 204}
H141  -> {197, 208, 231}
H142  -> {205, 206, 207, 229}
H143  -> {205, 207, 234}
H144  -> {208, 232, 233}
H145  -> {209, 210, 234, 241, 252}
H146  -> {239, 264}
H147  -> {201, 203, 250, 277}
H148  -> {195, 204, 205, 274}
H149  -> {211, 237}
H150  -> {}
H151  -> {}
H152  -> {}
H153  -> {213}
H154  -> {217, 239}
H155  -> {216, 219, 253}
H156  -> {253, 254}
H157  -> {218, 240}
H158  -> {268, 279}
H159  -> {279}
H160  -> {219, 242, 254}
H161  -> {216, 278}
H162  -> {217, 256}
H163  -> {217, 221, 224}
H164  -> {215, 221, 243}
H165  -> {221, 222, 244}
H166  -> {221, 224}
H167  -> {220, 222, 223, 224, 265}
H168  -> {222, 224}
H169  -> {253, 303}
H170  -> {219, 296}
H171  -> {219, 225, 245}
H172  -> {225, 246, 255}
H173  -> {217, 221, 222, 256}
H174  -> {221, 223, 224, 226, 250}
H175  -> {218, 226, 247, 248, 249}
H176  -> {224, 226, 268}
H177  -> {222, 225, 227}
H178  -> {220, 227}
H179  -> {228, 251}
H180  -> {228}
H181  -> {}
H182  -> {260}
H183  -> {228, 229}
H184  -> {231, 233}
H185  -> {230, 231}
H186  -> {285}
H187  -> {264, 284}
H188  -> {231, 232, 233}
H189  -> {233, 285}
H190  -> {235, 236, 276}
H191  -> {236, 277}
H192  -> {238, 305}
H193  -> {269, 293}
H194  -> {267}
H195  -> {243, 289}
H196  -> {306}
H197  -> {307}
H198  -> {245, 246, 288}
H199  -> {247, 262}
H200  -> {242, 245, 276, 291}
H201  -> {266, 270, 294}
H202  -> {263, 272, 295}
H203  -> {248, 271}
H204  -> {243, 267}
H205  -> {243, 249, 264, 289}
H206  -> {240, 249, 261, 262}
H207  -> {249, 283}
H208  -> {260, 263, 275}
H209  -> {250, 264}
H210  -> {244, 250, 268, 273, 277}
H211  -> {251}
H212  -> {}
H213  -> {292}
H214  -> {310}
H215  -> {253, 302}
H216  -> {287, 311}
H217  -> {278, 279}
H218  -> {256, 266, 267}
H219  -> {269, 311}
H220  -> {255, 257, 273}
H221  -> {253, 259, 270, 279}
H222  -> {254, 257, 259}
H223  -> {255, 258, 259, 271}
H224  -> {258, 259}
H225  -> {254, 272, 280}
H226  -> {256, 258, 274}
H227  -> {257, 275}
H228  -> {282}
H229  -> {261}
H230  -> {307}
H231  -> {263}
H232  -> {263}
H233  -> {263}
H234  -> {264, 283}
H235  -> {287, 295}
H236  -> {287, 293, 294}
H237  -> {}
H238  -> {297, 308}
H239  -> {306}
H240  -> {267, 282}
H241  -> {268, 283}
H242  -> {269, 293, 307}
H243  -> {298}
H244  -> {270, 291, 294}
H245  -> {269, 272, 295, 297, 300}
H246  -> {272}
H247  -> {274, 284, 285}
H248  -> {266, 284, 290}
H249  -> {267, 285, 298}
H250  -> {270, 271, 288}
H251  -> {}
H252  -> {277, 304}
H253  -> {311}
H254  -> {278, 296}
H255  -> {280, 288}
H256  -> {279}
H257  -> {280, 291}
H258  -> {279, 281, 289, 290}
H259  -> {280, 281}
H260  -> {}
H261  -> {282, 292}
H262  -> {285, 292}
H263  -> {307}
H264  -> {301}
H265  -> {304}
H266  -> {299}
H267  -> {306}
H268  -> {302, 303}
H269  -> {}
H270  -> {299, 300}
H271  -> {290, 304}
H272  -> {307}
H273  -> {288, 291}
H274  -> {289}
H275  -> {307}
H276  -> {293, 295, 309}
H277  -> {294}
H278  -> {311}
H279  -> {299, 303}
H280  -> {296, 300, 302}
H281  -> {296, 298, 303}
H282  -> {}
H283  -> {306}
H284  -> {301}
H285  -> {307}
H286  -> {}
H287  -> {}
H288  -> {300, 304}
H289  -> {298, 301}
H290  -> {299, 301, 303, 305}
H291  -> {300, 302}
H292  -> {}
H293  -> {}
H294  -> {309}
H295  -> {}
H296  -> {307, 311}
H297  -> {}
H298  -> {306, 307}
H299  -> {308, 311}
H300  -> {309, 311}
H301  -> {306, 310}
H302  -> {309, 311}
H303  -> {306, 311}
H304  -> {311}
H305  -> {308, 310}
H306  -> {}
H307  -> {}
H308  -> {}
H309  -> {}
H310  -> {}
H311  -> {}

3. GENERATORS, INVARIANT FORMS, AND SMOOTH FORMS
Hk: A{...}; f{...}; Qq  means that H_k is generated by xi_4*I5 and the listed A_j,
that the listed f_j form a basis of W(H_k), and that Q_q is a smooth form in W(H_k).

H1: A{}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24,
    25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48,
    49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70}; Q1
H2: A{1}; f{1, 3, 5, 7, 9, 10, 12, 14, 15, 17, 19, 20, 22, 24, 25, 26, 28, 30, 31, 33, 34, 35, 37,
    39, 40, 42, 44, 45, 46, 48, 50, 51, 53, 54, 55, 56, 58, 60, 61, 63, 64, 65, 67, 68, 69, 70}; Q1
H3: A{2}; f{3, 11, 15, 21, 25, 27, 31, 34, 35, 57, 61, 64, 65, 70, 71, 72, 73, 74, 75, 76, 77, 78,
    79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94}; Q1
H4: A{3}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24,
    25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 66, 67, 68, 69}; Q2
H5: A{4}; f{3, 6, 9, 11, 15, 16, 19, 21, 25, 27, 31, 34, 35, 36, 39, 41, 45, 47, 51, 54, 55, 57, 61,
    64, 65, 68, 69, 70}; Q3
H6: A{5}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 32, 33, 34, 52, 53, 54, 62, 63, 64,
    66, 67, 68}; Q4
H7: A{6}; f{10, 11, 12, 16, 17, 18, 19, 25, 29, 30, 35, 36, 37, 38, 39, 45, 49, 50, 55, 59, 60, 65,
    69, 70}; Q3
H8: A{7}; f{1, 5, 9, 12, 14, 15, 19, 22, 24, 25, 28, 30, 31, 33, 34, 35, 39, 42, 44, 45, 48, 50, 51,
    53, 54, 55, 58, 60, 61, 63, 64, 65, 67, 68, 69, 70}; Q1
H9: A{8}; f{1, 12, 30, 35, 50, 55, 60, 65, 69, 70, 71, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104,
    105, 106, 107, 108, 109}; Q1
H10: A{9}; f{1, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126,
     127, 128, 129, 130, 131, 132}; Q5
H11: A{10}; f{21, 70, 71, 72, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146,
     147, 148}; Q1
H12: A{11}; f{1, 2, 3, 4, 5, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162,
     163}; Q6
H13: A{12, 13}; f{12, 21, 26, 60, 62, 70, 71, 72, 164, 133, 134, 135, 165, 166, 167, 168, 169, 170,
     171, 172, 173, 145, 174, 175, 176, 177, 178, 179, 180, 181}; Q1
H14: A{14, 15}; f{1, 110, 111, 112, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194,
     195, 196, 197, 198, 199, 200, 201, 202, 203}; Q5
H15: A{16, 17}; f{15, 47, 71, 72, 73, 133, 134, 135, 204, 205, 206, 207, 208, 209, 210, 211, 212,
     213, 214, 215, 216, 217}; Q1
H16: A{18}; f{218, 71, 72, 133, 134, 135, 219, 220, 221, 222, 223, 224, 225, 226}; Q1
H17: A{19, 13}; f{5, 9, 12, 14, 15, 47, 49, 71, 72, 73, 133, 134, 135, 165, 166, 167, 168, 170, 206,
     207, 208, 209, 171, 172, 227}; Q1
H18: A{4, 2}; f{3, 11, 15, 21, 25, 27, 31, 34, 35, 57, 61, 64, 65, 70, 75, 76, 83}; Q3
H19: A{3, 1}; f{1, 3, 5, 7, 9, 10, 12, 14, 15, 17, 19, 20, 22, 24, 25, 26, 28, 30, 31, 33, 34, 35,
     67, 68, 69}; Q2
H20: A{20}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 26, 27, 28, 29, 30, 31, 35, 69}; Q2
H21: A{21, 22}; f{1, 2, 3, 4, 5, 13, 14, 26, 27, 28, 35, 46, 47, 48, 55, 56, 57, 58, 65, 69, 70}; Q7
H22: A{23}; f{1, 50, 56, 70, 71, 110, 72, 95, 228, 229, 230, 231, 232, 233, 108, 109, 234, 235}; Q1
H23: A{24, 14}; f{1, 19, 22, 24, 25, 26, 35, 39, 42, 44, 45, 46, 55, 56, 65, 69, 70}; Q8
H24: A{25, 26}; f{1, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249}; Q9
H25: A{27}; f{1, 7, 12, 250, 251, 252, 169, 253, 254, 255, 256, 257, 258, 259, 260}; Q4
H26: A{28}; f{11, 25, 35, 65, 70, 75, 76, 261, 78, 79, 80, 81, 82}; Q3
H27: A{29}; f{1, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 169, 273, 274, 275, 276};
     Q10
H28: A{30}; f{1, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287}; Q11
H29: A{31}; f{1, 236, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297}; Q9
H30: A{32}; f{1, 277, 278, 279, 280, 283, 284, 298, 299, 300}; Q11
H31: A{33, 12}; f{1, 12, 30, 35, 50, 55, 60, 65, 69, 70, 71, 95, 96, 97, 98, 99, 100, 104, 105, 106,
     107, 108, 109}; Q1
H32: A{33, 15}; f{1, 110, 111, 112, 184, 185, 186, 189, 190, 191, 192, 193, 195, 196, 197, 198, 199,
     200, 201, 202}; Q5
H33: A{34, 12}; f{1, 277, 95, 301, 97, 98, 99, 100, 302, 303, 104, 105, 106, 304, 107, 305, 306};
     Q11
H34: A{35, 36}; f{149, 307, 308, 309, 310, 311, 312, 313, 314, 315, 316, 317, 318, 319, 320, 321};
     Q6
H35: A{8, 34}; f{1, 277, 95, 301, 97, 98, 99, 100, 302, 303, 104, 105, 106, 304, 107, 322}; Q11
H36: A{37, 38}; f{1, 2, 3, 4, 5, 149, 310, 152, 323, 324, 325, 326, 327, 328}; Q6
H37: A{39, 40}; f{1, 277, 95, 278, 329, 330, 331, 332, 333, 334, 335, 336, 337, 338}; Q11
H38: A{41, 14}; f{1, 263, 339, 340, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350}; Q10
H39: A{42, 43}; f{1, 277, 301, 351, 352, 302, 303, 353, 354, 103, 355, 356}; Q11
H40: A{44, 45}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 357, 358, 359, 360, 361, 362,
     363, 364}; Q2
H41: A{46, 47}; f{15, 47, 71, 72, 73, 133, 134, 135, 204, 206, 207, 208, 209, 210, 211, 212, 213};
     Q1
H42: A{48, 26}; f{1, 12, 50, 65, 71, 262, 236, 250, 264, 278, 268, 96, 241, 102, 365}; Q1
H43: A{49, 50}; f{1, 277, 95, 278, 228, 329, 330, 366, 331, 332, 333, 367, 368}; Q11
H44: A{51, 52}; f{1, 12, 50, 65, 71, 262, 236, 250, 264, 278, 268, 96, 369}; Q1
H45: A{53, 54}; f{149, 307, 308, 370, 309, 371, 372, 373, 374, 375, 376}; Q6
H46: A{12, 55, 14}; f{1, 277, 95, 301, 228, 97, 98, 99, 100, 351, 302, 303, 377, 378, 104, 105, 106,
     304, 107, 379}; Q11
H47: A{40, 56, 14}; f{1, 277, 95, 278, 228, 329, 330, 366, 331, 332, 333, 380, 334, 335, 336, 367};
     Q11
H48: A{57}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 32, 33, 34, 69}; Q12
H49: A{58}; f{1, 2, 3, 4, 5, 13, 14, 23, 24, 29, 30, 32, 33, 68, 69}; Q13
H50: A{59}; f{1, 2, 3, 4, 5, 13, 14, 20, 21, 22, 31, 32, 33, 68}; Q14
H51: A{60}; f{1, 11, 19, 25, 32, 36, 44, 55, 56, 66, 70}; Q8
H52: A{61}; f{2, 5, 8, 10, 14, 34, 47, 51, 66}; Q15
H53: A{62}; f{1, 4, 7, 12, 13, 33, 52, 64, 67}; Q16
H54: A{63, 5}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 32, 33, 34, 66, 67, 68}; Q4
H55: A{64, 65}; f{1, 4, 149, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392}; Q6
H56: A{4, 6}; f{11, 16, 19, 25, 35, 36, 39, 45, 55, 65, 69, 70}; Q3
H57: A{66, 67}; f{71, 72, 393, 133, 134, 135, 136, 394, 395, 396}; Q1
H58: A{9, 68}; f{1, 110, 113, 114, 115, 116, 117, 118, 119, 120}; Q5
H59: A{7, 3}; f{1, 5, 9, 12, 14, 15, 19, 22, 24, 25, 28, 30, 31, 33, 34, 35, 67, 68, 69}; Q2
H60: A{69}; f{1, 50, 70, 110, 397, 398, 399, 400, 401, 402, 114, 115, 116, 403}; Q5
H61: A{70, 3}; f{1, 5, 7, 12, 15, 17, 22, 25, 28, 31, 34, 35, 68, 69}; Q2
H62: A{33, 24}; f{1, 19, 22, 24, 25, 35, 39, 42, 44, 45, 55, 65, 69, 70}; Q8
H63: A{71}; f{1, 4, 149, 151, 310, 404, 405, 406, 407, 408, 409, 410, 411}; Q6
H64: A{72, 73}; f{1, 5, 14, 17, 28, 35, 37, 48, 55, 58, 65, 69, 70}; Q7
H65: A{74, 75}; f{1, 5, 9, 12, 14, 15, 18, 21, 23, 26, 35, 69}; Q2
H66: A{76, 77}; f{1, 4, 149, 310, 412, 152, 413, 414, 323, 415, 416}; Q6
H67: A{78, 24}; f{1, 417, 418, 419, 420, 421, 422, 423, 424}; Q8
H68: A{74, 79}; f{1, 5, 14, 18, 26, 35, 43, 69}; Q7
H69: A{74, 80}; f{1, 5, 14, 18, 26, 35, 41, 69}; Q7
H70: A{81, 82, 83}; f{1, 4, 149, 151, 425, 426, 427, 428}; Q6
H71: A{19, 12, 84}; f{12, 71, 72, 133, 134, 135, 429, 165, 166, 167, 168, 169, 170, 171, 172, 173};
     Q1
H72: A{85, 55, 86}; f{1, 277, 95, 301, 228, 97, 98, 99, 100, 377, 378, 430, 431, 432, 433}; Q11
H73: A{87, 15}; f{1, 110, 111, 112, 182, 189, 190, 191, 192, 193, 194, 434}; Q5
H74: A{21, 22, 88}; f{1, 2, 3, 4, 5, 13, 14, 357, 435, 436, 437, 438, 439, 440, 441, 442}; Q7
H75: A{89, 90}; f{1, 4, 149, 151, 310, 412, 152, 311, 312, 407, 408, 425, 156, 414, 443}; Q6
H76: A{65, 82, 83}; f{1, 4, 149, 151, 404, 405, 410, 444, 425, 428, 445, 446}; Q6
H77: A{25, 26, 14}; f{1, 236, 237, 238, 239, 240, 241, 242, 243, 244}; Q9
H78: A{24, 14, 91}; f{1, 417, 418, 419, 420, 447, 448, 449, 423, 450}; Q8
H79: A{92}; f{1, 14, 22, 34, 39, 51, 53, 60, 69}; Q17
H80: A{93, 94}; f{1, 5, 149, 309, 451, 313, 314, 452, 373, 374, 376, 453, 454}; Q18
H81: A{95, 41}; f{1, 263, 339, 340, 342, 343, 344, 345, 346, 347, 348}; Q10
H82: A{96, 97}; f{1, 5, 149, 310, 311, 312, 313, 314, 455, 456}; Q18
H83: A{11, 98}; f{1, 2, 3, 4, 5, 149, 152, 158, 159, 160, 457, 458}; Q6
H84: A{99, 100, 14}; f{1, 277, 95, 278, 329, 330, 331, 332, 333, 459, 460}; Q11
H85: A{101, 102}; f{1, 277, 95, 278, 329, 330, 331, 332, 333, 380}; Q11
H86: A{31, 103}; f{1, 236, 288, 289, 290, 291, 292, 293, 294, 295}; Q9
H87: A{104, 105}; f{1, 461, 462, 463, 464, 465, 466, 467, 468}; Q17
H88: A{106, 14}; f{1, 277, 278, 279, 280, 281, 282, 283}; Q11
H89: A{107, 108}; f{15, 35, 55, 65, 69, 70, 71, 469, 470}; Q1
H90: A{29, 109}; f{1, 262, 263, 264, 265, 266, 267, 268, 169}; Q10
H91: A{110, 1}; f{471, 149, 310, 311, 312, 472, 473, 474}; Q18
H92: A{106, 111}; f{1, 277, 278, 279, 280, 283, 284}; Q11
H93: A{112, 15, 113}; f{1, 110, 111, 112, 184, 185, 186, 187, 188}; Q5
H94: A{114, 15}; f{1, 110, 111, 112, 182, 184, 185, 186}; Q5
H95: A{33, 12, 55}; f{1, 277, 95, 301, 97, 98, 99, 100, 302, 303, 104, 105, 106, 304, 107}; Q11
H96: A{33, 40, 50}; f{1, 277, 95, 278, 329, 330, 331, 332, 333, 334, 335, 336}; Q11
H97: A{115, 116, 117}; f{1, 12, 50, 65, 71, 250, 96, 97, 98, 352, 353, 475}; Q1
H98: A{42, 116, 14}; f{1, 277, 301, 351, 352, 302, 303, 353, 354, 103, 355}; Q11
H99: A{12, 118, 119}; f{12, 35, 52, 56, 71, 72, 429, 165, 166, 167, 168, 476, 477, 478, 479}; Q1
H100: A{100, 49, 50}; f{1, 277, 95, 278, 228, 329, 330, 366, 331, 332, 333, 367}; Q11
H101: A{120, 121, 122, 123}; f{12, 35, 41, 56, 71, 72, 393, 429, 165, 476}; Q1
H102: A{44, 124, 125}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 357, 358}; Q2
H103: A{126, 36, 127}; f{149, 307, 150, 308, 310, 153, 154, 406, 480, 311, 313, 315, 481}; Q6
H104: A{128, 129, 48}; f{1, 12, 50, 65, 71, 262, 236, 250, 264, 278, 268, 96}; Q1
H105: A{130, 131, 127}; f{149, 307, 308, 310, 152, 311, 312, 408, 482, 483}; Q6
H106: A{132, 133, 17}; f{15, 47, 71, 72, 73, 204, 205, 484, 77}; Q1
H107: A{120, 134, 122, 119}; f{1, 3, 5, 10, 12, 15, 26, 28, 31, 35, 56, 58, 61, 65, 70}; Q1
H108: A{135, 136}; f{1, 7, 12, 46, 50, 65, 251, 252}; Q4
H109: A{57, 14}; f{1, 3, 5, 7, 9, 10, 12, 14, 15, 33, 34, 69}; Q12
H110: A{137, 22}; f{1, 4, 14, 26, 35, 46, 55, 56, 65, 69, 70}; Q19
H111: A{59, 1}; f{1, 3, 5, 14, 20, 22, 31, 33, 68}; Q14
H112: A{138}; f{1, 4, 14, 26, 35, 48, 57, 69}; Q19
H113: A{139}; f{1, 4, 14, 26, 35, 47, 58, 69}; Q19
H114: A{140}; f{1, 19, 25, 44, 55, 56, 70}; Q8
H115: A{141, 142}; f{1, 4, 149, 151, 412, 152, 413, 425, 428, 156, 485, 486, 487}; Q6
H116: A{27, 63}; f{1, 7, 12, 250, 251, 252, 169, 253, 254, 255, 256, 257}; Q4
H117: A{143, 144}; f{1, 4, 149, 151, 425, 488, 489, 490, 443}; Q6
H118: A{4, 6, 2}; f{11, 25, 35, 65, 70, 75, 76}; Q3
H119: A{80, 145, 14}; f{1, 3, 5, 14, 17, 19, 25, 26, 28, 33, 35, 67, 69}; Q7
H120: A{146, 3}; f{1, 2, 3, 4, 5, 13, 14, 26, 27, 28, 35, 69}; Q7
H121: A{66, 10}; f{71, 72, 133, 134, 135, 136}; Q1
H122: A{147, 14, 148}; f{1, 263, 491, 339, 340, 341, 492, 493}; Q10
H123: A{149, 150}; f{1, 110, 229, 230, 231, 494, 495, 496}; Q5
H124: A{109, 151}; f{1, 263, 497, 265, 266, 498}; Q10
H125: A{107, 3}; f{15, 21, 35, 69, 250, 499, 469}; Q2
H126: A{152}; f{1, 500, 501, 502, 503, 504, 505}; Q7
H127: A{29, 151}; f{1, 263, 265, 266, 270, 271, 272}; Q10
H128: A{153, 154, 68}; f{1, 110, 183, 399, 400, 401, 402}; Q5
H129: A{53, 155}; f{149, 307, 370, 309}; Q6
H130: A{33, 156, 55}; f{1, 277, 95, 301, 278, 97, 98, 329, 330, 99, 100, 506}; Q11
H131: A{115, 156, 55}; f{1, 277, 95, 301, 97, 98, 99, 100, 101}; Q11
H132: A{157, 15}; f{1, 110, 111, 112, 189, 190, 191, 192, 193}; Q5
H133: A{128, 158, 48}; f{1, 236, 237, 238, 239, 240, 507, 508}; Q9
H134: A{159, 48, 26}; f{1, 236, 237, 238, 239, 240, 241}; Q9
H135: A{93, 3, 160}; f{1, 5, 12, 15, 22, 25, 28, 31, 34, 35, 68, 69}; Q2
H136: A{72, 21, 120}; f{1, 5, 14, 28, 35, 48, 55, 58, 65, 69, 70}; Q7
H137: A{161, 65, 162}; f{1, 4, 149, 310, 152, 311, 312, 408, 509}; Q6
H138: A{163, 65, 90, 133}; f{1, 4, 149, 310, 407, 408, 409, 510, 511}; Q6
H139: A{164, 165, 3}; f{1, 3, 5, 15, 20, 22, 31, 35, 69}; Q2
H140: A{166, 3, 120}; f{1, 3, 5, 15, 23, 26, 28, 35, 69}; Q2
H141: A{167, 33, 24}; f{1, 417, 418, 419, 420, 447, 448, 449}; Q8
H142: A{44, 21, 45}; f{1, 2, 3, 4, 5, 13, 14, 357, 435, 359, 360, 361}; Q7
H143: A{141, 168}; f{1, 4, 149, 310, 412, 152, 413, 414, 323}; Q6
H144: A{167, 24, 169}; f{1, 417, 418, 419, 420, 512}; Q8
H145: A{170, 84}; f{15, 47, 71, 72, 73, 133, 134, 135, 206, 207, 208, 209}; Q1
H146: A{171, 38, 168, 133}; f{1, 4, 149, 412, 152, 513, 514}; Q6
H147: A{172, 12, 55}; f{1, 277, 95, 301, 228, 97, 98, 99, 100, 377, 378}; Q11
H148: A{77, 38, 168, 133}; f{1, 4, 149, 310, 412, 152, 414, 323, 515, 324, 325}; Q6
H149: A{173}; f{1, 2, 3, 4, 5, 13, 14, 34, 69}; Q20
H150: A{174}; f{1, 4, 7, 12, 13, 33, 69}; Q21
H151: A{175}; f{1, 4, 14, 23, 33, 69}; Q13
H152: A{176}; f{1, 4, 14, 23, 33, 68}; Q22
H153: A{137, 3}; f{1, 4, 14, 16, 19, 26, 32, 35, 66, 69}; Q19
H154: A{177, 94, 178}; f{1, 5, 149, 451, 313, 314, 452, 455}; Q18
H155: A{104, 179}; f{1, 461, 462, 463, 464}; Q17
H156: A{180, 181, 182}; f{1, 500, 358, 516, 517, 518, 519}; Q7
H157: A{7, 183, 46}; f{15, 25, 31, 34, 35, 45, 51, 54, 55, 61, 64, 65, 68, 69, 70, 71}; Q1
H158: A{184, 185, 186}; f{1, 277, 278, 279, 280, 283, 298}; Q11
H159: A{187, 188, 189}; f{471, 149, 150, 155, 520, 521}; Q18
H160: A{190, 191}; f{1, 263, 497, 522, 523, 524}; Q10
H161: A{92, 105}; f{1, 461, 462, 465, 466}; Q17
H162: A{93, 97, 192}; f{1, 5, 149, 310, 311, 312, 313, 314, 456}; Q18
H163: A{193, 12, 116}; f{1, 277, 301, 351, 352, 302, 303, 353, 354}; Q11
H164: A{33, 194, 195, 22}; f{1, 5, 9, 12, 14, 15, 48, 50, 51, 65, 71}; Q1
H165: A{101, 102, 100}; f{1, 277, 95, 278, 329, 330, 331, 332, 333}; Q11
H166: A{196, 194, 195, 22}; f{1, 12, 50, 65, 71, 250, 97, 98, 102}; Q1
H167: A{134, 121, 119}; f{12, 35, 56, 71, 72, 393, 429, 165, 476}; Q1
H168: A{197, 162, 133, 36, 198}; f{149, 307, 308, 310, 311, 312, 315, 525}; Q6
H169: A{199, 119, 88}; f{5, 250, 357, 435, 526, 436}; Q2
H170: A{200, 51, 129}; f{1, 262, 264, 267, 268}; Q23
H171: A{33, 201, 15}; f{1, 110, 111, 112, 184, 185, 186}; Q5
H172: A{202, 48, 17, 203}; f{15, 71, 72, 73, 205, 527}; Q1
H173: A{33, 12, 204, 117}; f{1, 12, 50, 65, 71, 250, 96, 97, 98, 352, 353}; Q1
H174: A{12, 120, 134, 122, 119}; f{1, 12, 26, 35, 56, 65, 70, 71, 72, 96, 476}; Q1
H175: A{205, 192, 36, 127}; f{149, 307, 150, 308, 310, 153, 154, 406, 480, 311, 313}; Q6
H176: A{206, 98, 36, 127}; f{149, 307, 308, 310, 152, 311, 312, 408, 528}; Q6
H177: A{207, 33, 48, 208}; f{1, 31, 50, 58, 71, 301, 278, 529}; Q1
H178: A{134, 48, 16, 17, 119}; f{15, 47, 71, 72, 73, 204, 205}; Q1
H179: A{57, 33}; f{1, 5, 9, 12, 14, 15, 33, 34, 69}; Q12
H180: A{57, 70}; f{1, 5, 7, 12, 15, 34, 69}; Q12
H181: A{209}; f{1, 5, 14, 22, 31, 33, 68}; Q14
H182: A{210}; f{1, 19, 25, 44, 55, 70}; Q8
H183: A{137, 22, 88}; f{1, 4, 14, 357, 435, 436, 437, 438}; Q19
H184: A{211, 212, 145}; f{1, 28, 500, 501, 530, 531, 532}; Q7
H185: A{213, 21, 145}; f{1, 5, 14, 19, 25, 28, 33, 35, 67, 69}; Q7
H186: A{74, 21, 75}; f{1, 5, 14, 18, 26, 35, 69}; Q7
H187: A{214, 90}; f{1, 4, 149, 151, 412, 152, 425, 156}; Q6
H188: A{212, 145, 105, 14}; f{1, 17, 28, 500, 501, 530, 533, 467}; Q7
H189: A{212, 145, 120, 14}; f{1, 3, 5, 14, 26, 28, 35, 69}; Q7
H190: A{215, 213, 148}; f{1, 263, 491, 339, 340, 492}; Q10
H191: A{147, 41, 14}; f{1, 263, 339, 340, 341}; Q10
H192: A{216, 217}; f{1, 110, 229, 230, 231}; Q5
H193: A{29, 109, 151}; f{1, 263, 265, 266}; Q10
H194: A{164, 218, 3}; f{1, 5, 15, 20, 31, 35, 69}; Q2
H195: A{71, 162}; f{1, 4, 149, 310, 407, 408, 409}; Q6
H196: A{219, 3, 119}; f{5, 35, 69, 250, 534}; Q2
H197: A{152, 120}; f{1, 500, 501, 502}; Q7
H198: A{220, 221}; f{1, 110, 111, 112, 182}; Q5
H199: A{44, 222, 125, 3}; f{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 357}; Q2
H200: A{33, 114, 201, 223}; f{1, 110, 111, 112, 535, 536}; Q5
H201: A{224, 12, 55}; f{1, 277, 95, 301, 97, 98, 99, 100}; Q11
H202: A{128, 213, 129, 158}; f{1, 236, 237, 238, 239, 240}; Q9
H203: A{225, 12, 118}; f{12, 71, 72, 429, 165, 166, 167, 168}; Q1
H204: A{226, 166, 227}; f{1, 3, 5, 15, 26, 28, 35, 69}; Q2
H205: A{89, 38, 90}; f{1, 4, 149, 310, 412, 152, 414, 323}; Q6
H206: A{44, 124, 125, 21}; f{1, 2, 3, 4, 5, 13, 14, 357, 435}; Q7
H207: A{183, 3, 46, 227}; f{3, 15, 21, 31, 35, 69, 250}; Q2
H208: A{228, 167, 33, 24}; f{1, 417, 418, 419, 420}; Q8
H209: A{229, 230}; f{5, 9, 12, 14, 15, 71, 72, 73, 165, 170}; Q1
H210: A{231, 55, 14}; f{1, 277, 95, 278, 228, 329, 330, 366}; Q11
H211: A{173, 14}; f{1, 3, 5, 14, 34, 69}; Q20
H212: A{232, 5, 136}; f{1, 7, 12, 251, 252}; Q4
H213: A{137, 20}; f{1, 4, 14, 26, 35, 69}; Q19
H214: A{64, 233, 65}; f{1, 4, 149, 381}; Q6
H215: A{234, 235, 236}; f{1, 277, 278, 281, 282, 283}; Q11
H216: A{92, 179}; f{1, 461, 462}; Q17
H217: A{93, 94, 162}; f{1, 5, 149, 451, 313, 314, 452}; Q18
H218: A{93, 237, 46}; f{471, 149, 150, 151, 152, 153, 154, 155, 156, 157}; Q18
H219: A{238, 200, 128}; f{1, 262, 264}; Q23
H220: A{208, 16, 47}; f{15, 71, 72, 73, 204, 205}; Q1
H221: A{33, 12, 117, 195}; f{1, 12, 50, 65, 71, 250, 97, 98}; Q1
H222: A{33, 12, 120, 48, 136}; f{1, 12, 50, 65, 71, 250, 96}; Q1
H223: A{12, 134, 118, 119}; f{12, 35, 56, 71, 72, 429, 165, 476}; Q1
H224: A{126, 90, 36, 127}; f{149, 307, 308, 310, 311, 312, 315}; Q6
H225: A{239, 207, 52, 33, 120}; f{1, 50, 71, 301, 269}; Q1
H226: A{205, 98, 162, 36, 127}; f{149, 307, 308, 310, 152, 311, 312, 408}; Q6
H227: A{240, 241, 207, 242, 33}; f{1, 50, 71, 301, 278, 96}; Q1
H228: A{57, 93, 160}; f{1, 5, 12, 15, 34, 69}; Q12
H229: A{137, 44, 45}; f{1, 4, 14, 357, 435, 359}; Q19
H230: A{180, 80, 145}; f{1, 500, 501, 503, 504}; Q7
H231: A{213, 212, 145, 105}; f{1, 28, 500, 501, 533, 467}; Q7
H232: A{72, 212, 145, 105}; f{1, 17, 28, 500, 501}; Q7
H233: A{243, 244}; f{1, 28, 500, 501, 530}; Q7
H234: A{142, 245}; f{1, 4, 149, 412, 152, 413}; Q6
H235: A{31, 213, 246}; f{1, 236, 288}; Q9
H236: A{215, 95, 213, 41}; f{1, 263, 339, 340}; Q10
H237: A{247}; f{1, 4, 14, 34, 69}; Q24
H238: A{248, 249}; f{1, 110, 397, 398}; Q5
H239: A{250, 251}; f{250, 357, 537}; Q2
H240: A{252, 253, 3, 46}; f{15, 25, 31, 34, 35, 68, 69, 250}; Q2
H241: A{254, 255}; f{1, 277, 278, 279, 280, 285, 286, 287}; Q11
H242: A{109, 256}; f{1, 263, 497}; Q10
H243: A{166, 3, 46, 133, 227, 22}; f{3, 15, 35, 69, 250, 74}; Q2
H244: A{257, 33, 55}; f{1, 277, 95, 278, 329, 330}; Q11
H245: A{258, 259, 33}; f{1, 110, 111, 112}; Q5
H246: A{260, 261}; f{1, 500, 538, 539}; Q7
H247: A{262, 263}; f{149, 307, 151, 309, 152, 540, 404, 405, 156, 541}; Q6
H248: A{264, 192, 36, 127}; f{149, 307, 308, 310, 406, 480}; Q6
H249: A{265, 3, 133, 266, 22}; f{5, 10, 28, 35, 69, 250}; Q2
H250: A{13, 267, 119}; f{5, 12, 15, 71, 72, 73, 165}; Q1
H251: A{268}; f{1, 5, 14, 34, 69}; Q20
H252: A{18, 84}; f{71, 72, 133, 134, 135}; Q1
H253: A{269, 270, 12, 122}; f{70, 71, 164, 542}; Q1
H254: A{105, 271, 272}; f{1, 500, 358, 543}; Q7
H255: A{46, 273, 47}; f{15, 71, 72, 73, 204}; Q1
H256: A{93, 253, 274, 275, 46}; f{471, 149, 150, 155, 520, 544, 545}; Q18
H257: A{241, 207, 33, 12, 120, 136}; f{1, 50, 71, 301, 96}; Q1
H258: A{205, 98, 192, 36, 127}; f{149, 307, 308, 310, 311, 312}; Q6
H259: A{52, 33, 12, 136, 195, 22}; f{1, 12, 50, 65, 71, 250}; Q1
H260: A{60, 228, 33}; f{1, 417, 418}; Q8
H261: A{137, 44, 124, 125}; f{1, 4, 14, 357, 435}; Q19
H262: A{44, 124, 125, 21, 3}; f{1, 2, 3, 4, 5, 13, 14, 357}; Q7
H263: A{276, 120, 105}; f{1, 28, 500, 501}; Q7
H264: A{277, 278, 279}; f{1, 4, 149, 412, 152}; Q6
H265: A{280, 66}; f{71, 72, 393}; Q1
H266: A{281, 237, 46}; f{471, 149, 150, 153, 154}; Q18
H267: A{253, 282, 3, 46, 120, 22}; f{15, 31, 35, 69, 250}; Q2
H268: A{186, 283}; f{1, 277, 278, 279, 280}; Q11
H269: A{284, 285}; f{1, 262}; Q23
H270: A{286, 33, 195}; f{1, 277, 301, 97, 98}; Q11
H271: A{12, 287, 118}; f{12, 71, 72, 429, 165}; Q1
H272: A{288, 289, 72}; f{1, 500, 538}; Q7
H273: A{290, 291}; f{15, 47, 71, 72, 73}; Q1
H274: A{292, 293, 205, 65, 83, 294}; f{149, 307, 151, 404, 405, 410, 444}; Q6
H275: A{295, 296, 120}; f{1, 500, 546}; Q7
H276: A{297, 213, 298}; f{1, 263, 491}; Q10
H277: A{186, 55, 299, 14}; f{1, 277, 95, 228}; Q11
H278: A{300, 301}; f{15, 71, 547}; Q1
H279: A{93, 237, 275, 46}; f{471, 149, 150, 155, 520}; Q18
H280: A{207, 33, 12, 195}; f{1, 50, 71, 301}; Q1
H281: A{265, 44, 124, 125, 133, 266}; f{5, 10, 250, 357, 435}; Q2
H282: A{57, 252, 46}; f{15, 34, 69, 250}; Q12
H283: A{302, 303}; f{21, 35, 69, 250}; Q2
H284: A{304, 305}; f{149, 307, 151, 309, 540}; Q6
H285: A{306, 307}; f{1, 26, 35, 69, 500}; Q7
H286: A{308, 18}; f{218}; Q25
H287: A{309, 179}; f{1, 461}; Q17
H288: A{46, 310}; f{15, 71, 72, 73}; Q1
H289: A{262, 305, 83}; f{149, 307, 151, 404, 405}; Q6
H290: A{311, 205, 312, 36, 127}; f{149, 307, 308, 310}; Q6
H291: A{313, 314}; f{1, 277, 301, 278}; Q11
H292: A{137, 125, 3, 45}; f{1, 4, 14, 357}; Q19
H293: A{29, 298, 315}; f{1, 263}; Q10
H294: A{316, 33, 186, 55}; f{1, 277, 95}; Q11
H295: A{129, 246, 317}; f{1, 236}; Q9
H296: A{318, 319, 125, 105}; f{1, 500, 358}; Q7
H297: A{320, 321}; f{1, 110}; Q5
H298: A{253, 44, 124, 125, 3, 46, 120}; f{3, 15, 250, 357}; Q2
H299: A{322, 93, 323, 46}; f{471, 149, 150}; Q18
H300: A{324, 195, 33}; f{1, 277, 301}; Q11
H301: A{262, 325, 292, 142}; f{149, 307, 151}; Q6
H302: A{254, 326}; f{1, 277, 278}; Q11
H303: A{266, 327, 124, 125}; f{250, 357, 435}; Q2
H304: A{328, 329}; f{71, 72}; Q1
H305: A{330, 205, 331, 36, 127}; f{149, 307, 308}; Q6
H306: A{332, 333}; f{250, 357}; Q2
H307: A{125, 3, 105, 45}; f{1, 500}; Q7
H308: A{330, 252, 331, 46}; f{471, 149}; Q18
H309: A{179, 334, 55}; f{1, 277}; Q11
H310: A{335, 336}; f{149, 307}; Q6
H311: A{18, 334, 84}; f{71}; Q1

4. MATRICES A_j
Diag(...) is a diagonal matrix, and P(sigma) is the permutation matrix with
P(sigma)*e_i = e_sigma(i), as in (2.4); sigma is written in GAP cycle notation.
Other matrices are listed row by row.

A1 = Diag(1, 1, 1, 1, -1)
A2 = Diag(1, -1, -1, 1, 1)*P((4,5))
A3 = Diag(E(3), 1, 1, 1, 1)
A4 = Diag(1, 1, 1, E(3), E(3)^2)
A5 = Diag(E(3), E(3), 1, 1, 1)
A6 = Diag(1, 1, E(3), E(3)^2, E(3)^2)
A7 = Diag(1, 1, 1, 1, E(4))
A8 = Diag(E(4), E(4), E(4), E(4), 1)*P((3,4))
A9 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
     -2/7*E(7)-1/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, -1/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^6,
     -1/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^5, 0],
       [4/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^6, 2/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5,
       -2/7*E(7)+2/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^6, 1/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^5-1/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^3+4/7*E(7)^4+2/7*E(7)^5, 1/7*E(7)-1/7*E(7)^3-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2+1/7*E(7)^5-2/7*E(7)^6, 2/7*E(7)+1/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4, 0],
       [4/7*E(7)^2+4/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6, 1/7*E(7)-2/7*E(7)^2+2/7*E(7)^4-1/7*E(7)^5,
       2/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-2/7*E(7)^6, -1/7*E(7)-2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A10 = P((2,3,4,5))
A11 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
      -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A12 = P((3,4))
A13 = P((2,5))
A14 = Diag(-1, -1, -1, -1, 1)
A15 = [[1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
      -1/7*E(28)^11-2/7*E(28)^15-2/7*E(28)^19-2/7*E(28)^27,
      -2/7*E(28)^3-2/7*E(28)^11-1/7*E(28)^23-2/7*E(28)^27,
      -2/7*E(28)^3-1/7*E(28)^15-2/7*E(28)^19-2/7*E(28)^23, 0],
       [2/7*E(28)^3+4/7*E(28)^15+4/7*E(28)^23+4/7*E(28)^27,
       2/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23-2/7*E(28)^27,
       -4/7*E(28)^3-2/7*E(28)^11-1/7*E(28)^15-2/7*E(28)^19-3/7*E(28)^23-2/7*E(28)^27,
       3/7*E(28)^3+2/7*E(28)^11+4/7*E(28)^15+1/7*E(28)^19+2/7*E(28)^23+2/7*E(28)^27, 0],
       [4/7*E(28)^3+4/7*E(28)^11+4/7*E(28)^15+2/7*E(28)^19,
       2/7*E(28)^3+4/7*E(28)^11+2/7*E(28)^15+3/7*E(28)^19+2/7*E(28)^23+1/7*E(28)^27,
       -2/7*E(28)^3+2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^27,
       -2/7*E(28)^3-1/7*E(28)^11-3/7*E(28)^15-4/7*E(28)^19-2/7*E(28)^23-2/7*E(28)^27, 0],
       [4/7*E(28)^11+4/7*E(28)^19+4/7*E(28)^23+2/7*E(28)^27,
       -2/7*E(28)^3-3/7*E(28)^11-2/7*E(28)^15-2/7*E(28)^19-1/7*E(28)^23-4/7*E(28)^27,
       1/7*E(28)^3+2/7*E(28)^11+2/7*E(28)^15+2/7*E(28)^19+4/7*E(28)^23+3/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-2/7*E(28)^19+2/7*E(28)^23, 0],
       [0, 0, 0, 0, 1]]
A16 = P((1,2)(4,5))
A17 = P((1,4)(2,5))
A18 = P((1,2,3,4,5))
A19 = P((1,5,2))
A20 = Diag(E(6)^5, -1, 1, 1, 1)
A21 = Diag(1, 1, E(3), 1, 1)
A22 = Diag(-1, -1, 1, 1, 1)
A23 = Diag(-1, -1, -1, -1, 1)*P((2,4,3))
A24 = Diag(1, 1, E(3)^2, E(3)^2, 1)
A25 = [[1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/2, 1/6*E(12)^7-1/6*E(12)^11, 0],
       [1/6*E(12)^7-1/6*E(12)^11, 1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/2, 0],
       [1, 1/3*E(12)^7-1/3*E(12)^11, 0, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, 1, 1/3*E(12)^7-1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A26 = Diag(E(4), E(4)^3, E(4), E(4)^3, 1)*P((1,2)(3,4))
A27 = Diag(E(3), E(3), 1, 1, 1)*P((1,2)(3,4))
A28 = Diag(1, -1, E(6)^5, E(3)^2, E(3)^2)*P((4,5))
A29 = Diag(E(8)^5, E(8), E(8), E(8)^5, 1)*P((1,2)(3,4))
A30 = [[-1/2*E(4), -1/2*E(4), -1/2, 1/2, 0],
       [-1/2, 1/2, -1/2*E(4), -1/2*E(4), 0],
       [-1/2, -1/2, -1/2*E(4), 1/2*E(4), 0],
       [1/2*E(4), -1/2*E(4), 1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A31 = [[1/2*E(4), 1/6*E(3)-1/6*E(3)^2, 1/2*E(4), -1/6*E(3)+1/6*E(3)^2, 0],
       [1/6*E(3)-1/6*E(3)^2, -1/2*E(4), -1/6*E(3)+1/6*E(3)^2, -1/2*E(4), 0],
       [E(12)^11, 2/3*E(3)+1/3*E(3)^2, 0, -2/3*E(3)-1/3*E(3)^2, 0],
       [-1/3*E(3)-2/3*E(3)^2, E(12), 1/3*E(3)+2/3*E(3)^2, 0, 0],
       [0, 0, 0, 0, 1]]
A32 = [[-1/2*E(4), 1/2*E(4), 1/2, 1/2, 0],
       [-1/2, -1/2, 1/2*E(4), -1/2*E(4), 0],
       [1/2, -1/2, -1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), 1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A33 = Diag(E(4)^3, E(4)^3, E(4)^3, E(4)^3, 1)
A34 = [[-1/2*E(4), -1/2*E(4), -1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), 1/2*E(4), -1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A35 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
      -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
      2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A36 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1/3*E(12)^7-1/3*E(12)^11, 4/3*E(12)^7+2/3*E(12)^11],
       [0, 0, 0, -1/3*E(12)^7-2/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11]]
A37 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
      1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
      -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A38 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
      3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A39 = [[1/2*E(4), 1/2, -1/2, 1/2*E(4), 0],
       [-1/2, 1/2*E(4), 1/2*E(4), 1/2, 0],
       [1/2, 1/2*E(4), -1/2*E(4), 1/2, 0],
       [1/2*E(4), -1/2, -1/2, -1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A40 = [[1/2, 1/2, 1/2, 1/2, 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [1/2, -1/2, 1/2, -1/2, 0],
       [1/2, 1/2, -1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A41 = [[1/2*E(8), -1/6*E(24)+1/6*E(24)^17, 1/3*E(24)-1/3*E(24)^17, E(8), 0],
       [-1/6*E(24)+1/6*E(24)^17, -1/2*E(8), E(8)^5, 1/3*E(24)-1/3*E(24)^17, 0],
       [1/6*E(24)+1/3*E(24)^17, -1/2*E(24)^19, 0, -1/3*E(24)-2/3*E(24)^17, 0],
       [1/2*E(24)^11, -1/3*E(24)-1/6*E(24)^17, 2/3*E(24)+1/3*E(24)^17, 0, 0],
       [0, 0, 0, 0, 1]]
A42 = [[1/2*E(4), -1/2*E(4), 1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), 1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [1/2*E(4), 1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A43 = Diag(-1, -1, 1, 1, 1)*P((3,4))
A44 = [[1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A45 = [[1/3*E(12)^7-1/3*E(12)^11, -2/3*E(12)^7+2/3*E(12)^11, 0, 0, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A46 = P((4,5))
A47 = P((1,5)(2,4))
A48 = Diag(1, -1, 1, -1, 1)
A49 = Diag(E(4)^3, -1, -1, E(4), 1)*P((1,4))
A50 = [[-1/2, 1/2*E(4), -1/2*E(4), -1/2, 0],
       [-1/2*E(4), -1/2, -1/2, 1/2*E(4), 0],
       [1/2*E(4), -1/2, 1/2, 1/2*E(4), 0],
       [-1/2, -1/2*E(4), -1/2*E(4), 1/2, 0],
       [0, 0, 0, 0, 1]]
A51 = Diag(-1, 1, -1, 1, 1)*P((1,2)(3,4))
A52 = Diag(E(4), E(4)^3, E(4), E(4)^3, 1)
A53 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
      -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5, 0, 0],
       [-2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2],
       [0, 0, 0, -1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2]]
A54 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
      3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
      1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6, 0, 0],
       [1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1/3*E(3)-1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2],
       [0, 0, 0, 2/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2]]
A55 = [[1/2, 1/2, 1/2, 1/2, 0],
       [1/2, 1/2, -1/2, -1/2, 0],
       [1/2, -1/2, 1/2, -1/2, 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A56 = [[-1/2, -1/2, -1/2*E(4), 1/2*E(4), 0],
       [-1/2, 1/2, -1/2*E(4), -1/2*E(4), 0],
       [1/2*E(4), 1/2*E(4), 1/2, -1/2, 0],
       [-1/2*E(4), 1/2*E(4), -1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A57 = Diag(E(9), E(3)^2, 1, 1, 1)
A58 = Diag(E(9), E(3)^2, E(3)^2, 1, 1)
A59 = Diag(E(9), E(3), E(3)^2, 1, 1)
A60 = Diag(1, E(3), E(9)^2, E(9)^5, 1)
A61 = Diag(E(9)^2, E(9)^4, E(3)^2, 1, E(3))
A62 = Diag(E(9), E(9)^4, E(3), E(3)^2, 1)
A63 = Diag(E(3)^2, E(3), 1, 1, 1)
A64 = [[2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
      -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
      -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A65 = Diag(1, 1, 1, E(3)^2, 1)
A66 = P((1,4,3,5,2))
A67 = P((2,4)(3,5))
A68 = Diag(1, E(7)^5, E(7)^6, E(7)^3, 1)*P((2,4,3))
A69 = Diag(E(4)^3, E(28)^9, E(28), E(28)^25, 1)*P((2,3,4))
A70 = Diag(1, 1, 1, -1, E(4)^3)
A71 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
      2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
      2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, E(12)^5, 0],
       [0, 0, 0, 0, E(4)^3]]
A72 = Diag(E(4), E(4), E(4)^3, E(4)^3, 1)
A73 = Diag(1, 1, E(3)^2, 1, 1)
A74 = Diag(-1, -1, E(4)^3, E(4)^3, 1)
A75 = Diag(E(3)^2, 1, 1, 1, 1)
A76 = [[-2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
      -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
      -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [0, 0, 0, -1, 0],
       [0, 0, 0, 0, -1]]
A77 = Diag(1, 1, 1, E(3), 1)
A78 = [[-1/3*E(3)+1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)-2/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)-2/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A79 = Diag(E(3), 1, E(3), 1, 1)
A80 = Diag(E(3)^2, 1, E(3), 1, 1)
A81 = Diag(1, 1, 1, E(3), 1)*P((1,2,3))
A82 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
      -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A83 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
      2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
      2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A84 = P((1,2))
A85 = [[-1/2*E(4), 1/2*E(4), 1/2, 1/2, 0],
       [-1/2*E(4), 1/2*E(4), -1/2, -1/2, 0],
       [1/2*E(4), 1/2*E(4), 1/2, -1/2, 0],
       [1/2*E(4), 1/2*E(4), -1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A86 = Diag(-1, -1, -1, -1, 1)*P((3,4))
A87 = Diag(-1, E(14)^13, E(14)^3, E(14)^5, 1)*P((2,4,3))
A88 = [[1/3*E(12)^7-1/3*E(12)^11, 4/3*E(12)^7+2/3*E(12)^11, 0, 0, 0],
       [-1/3*E(12)^7-2/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A89 = Diag(1, 1, 1, E(6)^5, -1)
A90 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
      2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A91 = [[1/3*E(12)^7-1/3*E(12)^11, 2/3*E(12)^7+4/3*E(12)^11, 0, 0, 0],
       [-2/3*E(12)^7-1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0, 0],
       [0, 0, 1/3*E(12)^7-1/3*E(12)^11, 2/3*E(12)^7+4/3*E(12)^11, 0],
       [0, 0, -2/3*E(12)^7-1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A92 = Diag(E(16)^13, E(16)^9, E(16)^5, E(16), 1)
A93 = Diag(1, 1, 1, 1, E(4)^3)
A94 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
      -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5, 0, 0],
       [-2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, 1]]
A95 = [[1/6*E(3)-1/6*E(3)^2, 1/2*E(4), E(12)^11, -1/3*E(3)-2/3*E(3)^2, 0],
       [1/2*E(4), -1/6*E(3)+1/6*E(3)^2, -2/3*E(3)-1/3*E(3)^2, E(12)^7, 0],
       [1/2*E(12)^7, 1/6*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0],
       [1/3*E(3)+1/6*E(3)^2, 1/2*E(12)^11, 0, 1/3*E(3)-1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A96 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
      2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
      -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, E(4)^3]]
A97 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
      -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
      2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, 1]]
A98 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
      -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
      -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A99 = [[1/2, 1/2*E(4), 1/2*E(4), -1/2, 0],
       [1/2, -1/2*E(4), -1/2*E(4), -1/2, 0],
       [-1/2, -1/2*E(4), 1/2*E(4), -1/2, 0],
       [-1/2, 1/2*E(4), -1/2*E(4), -1/2, 0],
       [0, 0, 0, 0, 1]]
A100 = Diag(E(4), 1, 1, E(4)^3, 1)*P((1,4))
A101 = Diag(1, E(4)^3, E(4)^3, -1, 1)*P((1,4))
A102 = [[1/2, -1/2*E(4), 1/2*E(4), 1/2, 0],
       [1/2*E(4), 1/2, 1/2, -1/2*E(4), 0],
       [-1/2*E(4), 1/2, -1/2, -1/2*E(4), 0],
       [1/2, 1/2*E(4), 1/2*E(4), -1/2, 0],
       [0, 0, 0, 0, 1]]
A103 = [[-1/6*E(12)^7+1/6*E(12)^11, -1/2, -1/3*E(12)^7-1/6*E(12)^11, -1/2*E(3), 0],
       [-1/2, 1/6*E(12)^7-1/6*E(12)^11, -1/2*E(3)^2, -1/6*E(12)^7-1/3*E(12)^11, 0],
       [1/3*E(12)^7+2/3*E(12)^11, E(6)^5, -1/3*E(12)^7+1/3*E(12)^11, 0, 0],
       [E(6), 2/3*E(12)^7+1/3*E(12)^11, 0, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A104 = Diag(E(8)^5, E(8), E(8)^5, E(8), 1)
A105 = P((1,3)(2,4))
A106 = [[1/2*E(4), -1/2, -1/2, -1/2*E(4), 0],
       [1/2*E(4), 1/2, -1/2, 1/2*E(4), 0],
       [-1/2, 1/2*E(4), 1/2*E(4), 1/2, 0],
       [1/2, 1/2*E(4), -1/2*E(4), 1/2, 0],
       [0, 0, 0, 0, 1]]
A107 = Diag(1, 1, E(4), E(4)^3, 1)*P((4,5))
A108 = Diag(-1, -1, -1, 1, -1)
A109 = Diag(E(8), E(8)^5, E(8)^5, E(8), 1)
A110 = [[-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [0, 0, 0, 0, E(4)^3],
       [0, 0, 0, 1, 0]]
A111 = [[-1/2, -1/2, 1/2, 1/2, 0],
       [1/2, -1/2, 1/2, -1/2, 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [-1/2, -1/2, -1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A112 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5, 2/7*E(7)^2+2/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^6, 0],
       [-2/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^4-4/7*E(7)^6, 2/7*E(7)-1/7*E(7)^2+1/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-2/7*E(7)^6, -2/7*E(7)+2/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^6, 0],
       [-2/7*E(7)-4/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^5, 2/7*E(7)+1/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4,
       -1/7*E(7)-2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^6, 1/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^5-1/7*E(7)^6, 0],
       [-4/7*E(7)-2/7*E(7)^4-4/7*E(7)^5-4/7*E(7)^6, 1/7*E(7)-1/7*E(7)^3-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)-2/7*E(7)^2+2/7*E(7)^4-1/7*E(7)^5, 2/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5, 0],
       [0, 0, 0, 0, 1]]
A113 = [[-1/7*E(28)^3+1/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^19+1/7*E(28)^23-1/7*E(28)^27,
       2/7*E(28)^3+1/7*E(28)^15+2/7*E(28)^19+2/7*E(28)^23,
       1/7*E(28)^11+2/7*E(28)^15+2/7*E(28)^19+2/7*E(28)^27,
       2/7*E(28)^3+2/7*E(28)^11+1/7*E(28)^23+2/7*E(28)^27, 0],
       [-4/7*E(28)^11-4/7*E(28)^19-4/7*E(28)^23-2/7*E(28)^27,
       -2/7*E(28)^15-1/7*E(28)^19+1/7*E(28)^23+2/7*E(28)^27,
       -1/7*E(28)^3-1/7*E(28)^11+1/7*E(28)^15-3/7*E(28)^19-1/7*E(28)^23-2/7*E(28)^27,
       1/7*E(28)^3+3/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^19+2/7*E(28)^23+1/7*E(28)^27, 0],
       [-2/7*E(28)^3-4/7*E(28)^15-4/7*E(28)^23-4/7*E(28)^27,
       1/7*E(28)^3+1/7*E(28)^11+2/7*E(28)^15+1/7*E(28)^19+3/7*E(28)^23-1/7*E(28)^27,
       2/7*E(28)^3-2/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^27,
       -2/7*E(28)^3+1/7*E(28)^11-1/7*E(28)^15-1/7*E(28)^19-1/7*E(28)^23-3/7*E(28)^27, 0],
       [-4/7*E(28)^3-4/7*E(28)^11-4/7*E(28)^15-2/7*E(28)^19,
       -3/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15-2/7*E(28)^19+1/7*E(28)^23-1/7*E(28)^27,
       -1/7*E(28)^3+2/7*E(28)^11+3/7*E(28)^15+1/7*E(28)^19+1/7*E(28)^23+1/7*E(28)^27,
       -1/7*E(28)^3+1/7*E(28)^11+2/7*E(28)^19-2/7*E(28)^23, 0],
       [0, 0, 0, 0, 1]]
A114 = [[1/7*E(7)+1/7*E(7)^2-1/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-1/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^6, -2/7*E(7)-2/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5,
       -2/7*E(7)^2-2/7*E(7)^4-2/7*E(7)^5-1/7*E(7)^6, 0],
       [4/7*E(7)+2/7*E(7)^4+4/7*E(7)^5+4/7*E(7)^6, 1/7*E(7)+2/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2-1/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2-1/7*E(7)^3-1/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6, 0],
       [2/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+4/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2-2/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-3/7*E(7)^6,
       -2/7*E(7)^2-1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5,
       1/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6, 0],
       [2/7*E(7)+4/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^5,
       2/7*E(7)+3/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)+1/7*E(7)^2-3/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5-1/7*E(7)^6,
       -2/7*E(7)+1/7*E(7)^2-1/7*E(7)^5+2/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A115 = Diag(E(4)^3, E(4)^3, E(4)^3, E(4)^3, 1)*P((3,4))
A116 = Diag(1, 1, -1, -1, 1)*P((3,4))
A117 = Diag(-1, -1, -1, -1, 1)*P((1,2)(3,4))
A118 = P((1,5))
A119 = Diag(-1, -1, 1, -1, -1)
A120 = Diag(1, 1, -1, -1, 1)
A121 = P((1,5)(3,4))
A122 = Diag(-1, 1, 1, 1, -1)
A123 = Diag(-1, 1, 1, -1, 1)
A124 = [[1/3*E(3)-1/3*E(3)^2, -2/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A125 = Diag(E(4), E(4), 1, 1, 1)
A126 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A127 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1/3*E(12)^7-1/3*E(12)^11, -2/3*E(12)^7+2/3*E(12)^11],
       [0, 0, 0, -1/3*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11]]
A128 = Diag(1, -1, 1, -1, 1)*P((1,2)(3,4))
A129 = Diag(E(4)^3, E(4), E(4)^3, E(4), 1)
A130 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A131 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1/3*E(12)^7-1/3*E(12)^11, 4/3*E(12)^7+2/3*E(12)^11],
       [0, 0, 0, -1/3*E(12)^7-2/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11]]
A132 = Diag(-1, 1, 1, 1, -1)*P((1,2)(4,5))
A133 = Diag(1, 1, 1, -1, -1)
A134 = Diag(1, -1, 1, 1, -1)
A135 = Diag(E(9)^8, E(9), E(3), E(3)^2, 1)
A136 = P((1,2)(3,4))
A137 = Diag(1, 1, E(9), E(3)^2, 1)
A138 = Diag(E(6)^5, -1, E(9)^2, E(3), 1)
A139 = Diag(E(6)^5, -1, E(9), E(3)^2, 1)
A140 = Diag(-1, E(6)^5, E(18)^13, E(18), 1)
A141 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(6)^5, 0],
       [0, 0, 0, 0, -1]]
A142 = [[-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A143 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A144 = P((1,2,3))
A145 = Diag(E(3)^2, 1, E(3)^2, 1, 1)
A146 = Diag(-1, -1, E(3), 1, 1)
A147 = [[1/3*E(3)-1/3*E(3)^2, 1/3*E(12)^7-1/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11,
       1/3*E(3)-1/3*E(3)^2, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, -1/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2,
       -1/3*E(12)^7+1/3*E(12)^11, 0],
       [-1/6*E(12)^7-1/3*E(12)^11, -1/6*E(3)-1/3*E(3)^2, 1/3*E(3)+2/3*E(3)^2,
       1/3*E(12)^7+2/3*E(12)^11, 0],
       [-1/3*E(3)-1/6*E(3)^2, -1/3*E(12)^7-1/6*E(12)^11, 2/3*E(12)^7+1/3*E(12)^11,
       2/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A148 = [[-1/6*E(12)^7+1/6*E(12)^11, 1/2, E(3)^2, 1/3*E(12)^7+2/3*E(12)^11, 0],
       [1/2, 1/6*E(12)^7-1/6*E(12)^11, 2/3*E(12)^7+1/3*E(12)^11, E(3), 0],
       [1/2*E(3), -1/6*E(12)^7-1/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0, 0],
       [-1/3*E(12)^7-1/6*E(12)^11, 1/2*E(3)^2, 0, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A149 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, -1/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^6,
       -1/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^5, 0],
       [-4/7*E(7)-2/7*E(7)^4-4/7*E(7)^5-4/7*E(7)^6,
       -1/7*E(7)-2/7*E(7)^2-1/7*E(7)^3-3/7*E(7)^4+1/7*E(7)^5-1/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4-4/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)-3/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, 0],
       [-2/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^4-4/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4-4/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-1/7*E(7)^3-1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-3/7*E(7)^4-2/7*E(7)^5-4/7*E(7)^6, 0],
       [-2/7*E(7)-4/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^5,
       -1/7*E(7)-3/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-3/7*E(7)^4-2/7*E(7)^5-4/7*E(7)^6,
       -3/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5-1/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A150 = P((2,4,3))
A151 = [[1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 1, 0],
       [1/6*E(12)^7-1/6*E(12)^11, 1/2, 1, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [-1/6*E(12)^7+1/6*E(12)^11, 1/2, 0, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [1/2, 1/6*E(12)^7-1/6*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A152 = Diag(E(3)^2, 1, E(12)^11, E(4), 1)*P((1,3)(2,4))
A153 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^6, 2/7*E(7)+2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5,
       2/7*E(7)^2+2/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6, 0],
       [-4/7*E(7)-2/7*E(7)^4-4/7*E(7)^5-4/7*E(7)^6, 2/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5,
       1/7*E(7)-1/7*E(7)^3-2/7*E(7)^5+2/7*E(7)^6, 1/7*E(7)-2/7*E(7)^2+2/7*E(7)^4-1/7*E(7)^5, 0],
       [-2/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^4-4/7*E(7)^6, -2/7*E(7)+2/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2+1/7*E(7)^5-2/7*E(7)^6, 2/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-2/7*E(7)^6, 0],
       [-2/7*E(7)-4/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^5, 1/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4, -1/7*E(7)-2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A154 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^6, -1/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^3+4/7*E(7)^4+2/7*E(7)^5, -1/7*E(7)-2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4-4/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0],
       [4/7*E(7)^2+4/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-3/7*E(7)^4-2/7*E(7)^5-4/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^6,
       -1/7*E(7)-3/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2+1/7*E(7)^5-2/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A155 = [[2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5, 0, 0],
       [3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(3), 0],
       [0, 0, 0, 0, 1]]
A156 = [[1/2*E(4), 1/2*E(4), -1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), -1/2*E(4), -1/2*E(4), 0],
       [1/2, -1/2, 1/2, -1/2, 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A157 = Diag(E(4)^3, E(28)^25, E(28)^9, E(28), 1)*P((2,3,4))
A158 = [[1/2, 1/6*E(12)^7-1/6*E(12)^11, 1/2, -1/6*E(12)^7+1/6*E(12)^11, 0],
       [-1/6*E(12)^7+1/6*E(12)^11, 1/2, 1/6*E(12)^7-1/6*E(12)^11, 1/2, 0],
       [1, -1/3*E(12)^7+1/3*E(12)^11, 0, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [1/3*E(12)^7-1/3*E(12)^11, 1, -1/3*E(12)^7+1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A159 = [[-1/2, -1/6*E(12)^7+1/6*E(12)^11, -1/2, 1/6*E(12)^7-1/6*E(12)^11, 0],
       [1/6*E(12)^7-1/6*E(12)^11, -1/2, -1/6*E(12)^7+1/6*E(12)^11, -1/2, 0],
       [-1, 1/3*E(12)^7-1/3*E(12)^11, 0, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, -1, 1/3*E(12)^7-1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A160 = Diag(1, 1, 1, -1, 1)
A161 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A162 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A163 = [[-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [-1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A164 = Diag(1, 1, -1, E(4), E(4))
A165 = Diag(-1, -1, 1, E(4), E(4)^3)
A166 = Diag(E(4), E(4), 1, E(4), E(4)^3)
A167 = [[-1/3*E(3)+1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2, 0, 0, 0],
       [2/3*E(3)+1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2, 0],
       [0, 0, 2/3*E(3)+1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A168 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A169 = [[1/3*E(12)^7-1/3*E(12)^11, 2/3*E(12)^7-2/3*E(12)^11, 0, 0, 0],
       [1/3*E(12)^7-1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0, 0],
       [0, 0, 1/3*E(12)^7-1/3*E(12)^11, 2/3*E(12)^7-2/3*E(12)^11, 0],
       [0, 0, 1/3*E(12)^7-1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A170 = P((1,4,5,2))
A171 = [[-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A172 = [[-1/2*E(4), -1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [1/2*E(4), 1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [-1/2, 1/2, -1/2, 1/2, 0],
       [-1/2, 1/2, 1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A173 = Diag(E(27), E(9)^8, E(3), 1, 1)
A174 = Diag(E(27), E(9)^8, E(3)^2, E(3), 1)
A175 = Diag(E(27), E(9)^8, E(9)^5, E(3), 1)
A176 = Diag(E(27), E(9)^2, E(9)^8, E(3), 1)
A177 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, E(4)^3]]
A178 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A179 = P((1,2,3,4))
A180 = Diag(1, 1, E(4), E(4), 1)*P((1,3)(2,4))
A181 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, -1/3*E(12)^7+1/3*E(12)^11, -4/3*E(12)^7-2/3*E(12)^11, 0],
       [0, 0, 1/3*E(12)^7+2/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A182 = [[-1/3*E(12)^7+1/3*E(12)^11, -4/3*E(12)^7-2/3*E(12)^11, 0, 0, 0],
       [1/3*E(12)^7+2/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0, 0, 0],
       [0, 0, -1/3*E(12)^7+1/3*E(12)^11, -4/3*E(12)^7-2/3*E(12)^11, 0],
       [0, 0, 1/3*E(12)^7+2/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A183 = Diag(1, 1, 1, E(4)^3, E(4))
A184 = [[1/2, 1/2, -1/2, -1/2, 0],
       [-1/2, 1/2, -1/2, 1/2, 0],
       [-1/2, 1/2, 1/2, -1/2, 0],
       [1/2, 1/2, 1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A185 = [[-1/2*E(4), 1/2, 1/2, 1/2*E(4), 0],
       [-1/2, -1/2*E(4), 1/2*E(4), -1/2, 0],
       [1/2, -1/2*E(4), -1/2*E(4), -1/2, 0],
       [-1/2*E(4), -1/2, 1/2, -1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A186 = P((2,4))
A187 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [-1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5, 0, 0],
       [3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, E(4)^3]]
A188 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5, 0, 0],
       [3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4), 0],
       [0, 0, 0, 0, E(4)^3]]
A189 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 0, 1],
       [0, 0, 0, 1, 0]]
A190 = [[1/2*E(8), 1/6*E(24)-1/6*E(24)^17, -1/3*E(24)+1/3*E(24)^17, E(8), 0],
       [1/6*E(24)-1/6*E(24)^17, -1/2*E(8), E(8)^5, -1/3*E(24)+1/3*E(24)^17, 0],
       [-1/6*E(24)+1/6*E(24)^17, -1/2*E(8), 0, 1/3*E(24)-1/3*E(24)^17, 0],
       [1/2*E(8), -1/6*E(24)+1/6*E(24)^17, 1/3*E(24)-1/3*E(24)^17, 0, 0],
       [0, 0, 0, 0, 1]]
A191 = [[1/3*E(12)^7-1/3*E(12)^11, -1/3*E(3)+1/3*E(3)^2, -1/3*E(3)-2/3*E(3)^2,
       -2/3*E(12)^7-1/3*E(12)^11, 0],
       [1/3*E(3)-1/3*E(3)^2, -1/3*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7-2/3*E(12)^11,
       -2/3*E(3)-1/3*E(3)^2, 0],
       [-1/3*E(3)-1/6*E(3)^2, 1/3*E(12)^7+1/6*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11,
       -1/3*E(3)-2/3*E(3)^2, 0],
       [1/6*E(12)^7+1/3*E(12)^11, -1/6*E(3)-1/3*E(3)^2, -2/3*E(3)-1/3*E(3)^2,
       -1/3*E(12)^7+1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A192 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A193 = [[1/2*E(4), -1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [1/2*E(4), 1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A194 = Diag(-1, -1, -1, -1, 1)*P((1,2))
A195 = Diag(E(4)^3, E(4), 1, 1, 1)*P((1,2))
A196 = Diag(E(4), E(4), E(4), E(4), 1)*P((1,2)(3,4))
A197 = [[-2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A198 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1/3*E(12)^7-1/3*E(12)^11, -2/3*E(12)^7+2/3*E(12)^11],
       [0, 0, 0, -1/3*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11]]
A199 = Diag(1, 1, E(4)^3, E(4), 1)*P((3,5))
A200 = Diag(E(8)^5, E(8)^5, E(8), E(8), 1)
A201 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^6, -1/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^3+4/7*E(7)^4+2/7*E(7)^5, 2/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5,
       1/7*E(7)-1/7*E(7)^2+3/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5-1/7*E(7)^6, 0],
       [4/7*E(7)^2+4/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-2/7*E(7)^2-1/7*E(7)^3-3/7*E(7)^4+1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2+1/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+3/7*E(7)^5+2/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^6,
       1/7*E(7)+1/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-1/7*E(7)^3-1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)-2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A202 = Diag(1, 1, 1, -1, -1)*P((1,5)(2,4))
A203 = Diag(1, -1, -1, 1, 1)*P((1,5))
A204 = Diag(1, 1, -1, -1, 1)*P((1,2)(3,4))
A205 = Diag(1, 1, 1, E(4)^3, E(4)^3)
A206 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A207 = Diag(E(4)^3, E(4)^3, E(4)^3, E(4)^3, 1)*P((1,4)(2,3))
A208 = Diag(1, -1, -1, 1, 1)
A209 = Diag(E(9)^7, E(3), E(3)^2, 1, E(4))
A210 = Diag(E(4)^3, E(12), E(36)^35, E(36)^11, 1)
A211 = Diag(-1, -1, 1, 1, 1)*P((1,3)(2,4))
A212 = Diag(E(3), 1, E(3)^2, 1, 1)
A213 = Diag(E(4), E(4), E(4), E(4), 1)
A214 = [[-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, E(6)^5, 0],
       [0, 0, 0, 0, -1]]
A215 = [[1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 1, 0],
       [1/6*E(12)^7-1/6*E(12)^11, 1/2, 1, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [-1/6*E(12)^7-1/3*E(12)^11, 1/2*E(3), 0, 1/3*E(12)^7+2/3*E(12)^11, 0],
       [1/2*E(3)^2, -1/3*E(12)^7-1/6*E(12)^11, 2/3*E(12)^7+1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A216 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^6, 2/7*E(7)+2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5,
       2/7*E(7)^2+2/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6, 0],
       [4/7*E(7)^2+4/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+1/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+3/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^3+4/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6,
       -1/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+3/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A217 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5, 2/7*E(7)^2+2/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^6,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+3/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+1/7*E(7)^6, 0],
       [4/7*E(7)+4/7*E(7)^3+4/7*E(7)^4+2/7*E(7)^5,
       -1/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+3/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6, 0],
       [4/7*E(7)^2+4/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+1/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A218 = Diag(E(4), E(4), E(4), 1, E(4)^3)
A219 = Diag(1, 1, E(4), E(4)^3, 1)*P((3,5))
A220 = Diag(1, E(7)^3, E(7)^5, E(7)^6, 1)*P((2,4,3))
A221 = [[1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       -2/7*E(28)^3-2/7*E(28)^11-1/7*E(28)^23-2/7*E(28)^27,
       -2/7*E(28)^3-1/7*E(28)^15-2/7*E(28)^19-2/7*E(28)^23,
       -1/7*E(28)^11-2/7*E(28)^15-2/7*E(28)^19-2/7*E(28)^27, 0],
       [-2/7*E(28)^11-4/7*E(28)^15-4/7*E(28)^19-4/7*E(28)^27,
       -1/7*E(28)^3-2/7*E(28)^11+2/7*E(28)^15+1/7*E(28)^23,
       1/7*E(28)^11-2/7*E(28)^15+2/7*E(28)^23-1/7*E(28)^27,
       1/7*E(28)^3+2/7*E(28)^11+2/7*E(28)^15+2/7*E(28)^19+4/7*E(28)^23+3/7*E(28)^27, 0],
       [-4/7*E(28)^3-4/7*E(28)^11-2/7*E(28)^23-4/7*E(28)^27,
       3/7*E(28)^3+2/7*E(28)^11+4/7*E(28)^15+1/7*E(28)^19+2/7*E(28)^23+2/7*E(28)^27,
       2/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^19-2/7*E(28)^23,
       -1/7*E(28)^3-2/7*E(28)^11+2/7*E(28)^15+1/7*E(28)^23, 0],
       [-4/7*E(28)^3-2/7*E(28)^15-4/7*E(28)^19-4/7*E(28)^23,
       2/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^19-2/7*E(28)^23,
       2/7*E(28)^3+4/7*E(28)^11+2/7*E(28)^15+3/7*E(28)^19+2/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^11-2/7*E(28)^15+2/7*E(28)^23-1/7*E(28)^27, 0],
       [0, 0, 0, 0, 1]]
A222 = [[1/3*E(3)-1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2, 0, 0, 0],
       [2/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A223 = Diag(1, E(7), E(7)^4, E(7)^2, 1)*P((2,3,4))
A224 = [[1/2, 1/2, -1/2, -1/2, 0],
       [-1/2, -1/2, -1/2, -1/2, 0],
       [-1/2*E(4), 1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), 1/2*E(4), -1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A225 = Diag(-1, -1, 1, -1, -1)*P((1,5,2))
A226 = Diag(E(3), 1, 1, -1, -1)
A227 = Diag(1, 1, -1, 1, -1)
A228 = [[-1/3*E(3)+1/3*E(3)^2, -2/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)+1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, -2/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A229 = Diag(1, 1, -1, -1, 1)*P((1,5,2))
A230 = Diag(1, -1, 1, 1, -1)*P((1,5))
A231 = [[-1/2*E(4), -1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [-1/2, 1/2, 1/2, -1/2, 0],
       [-1/2, 1/2, -1/2, 1/2, 0],
       [1/2*E(4), 1/2*E(4), 1/2*E(4), 1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A232 = Diag(E(9), E(9)^8, E(3)^2, E(3), 1)
A233 = [[2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6, 0, 0],
       [1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A234 = [[-1/2*E(4), 1/2, 1/2, 1/2*E(4), 0],
       [-1/2*E(4), -1/2, 1/2, -1/2*E(4), 0],
       [1/2, -1/2*E(4), -1/2*E(4), -1/2, 0],
       [-1/2, -1/2*E(4), 1/2*E(4), -1/2, 0],
       [0, 0, 0, 0, 1]]
A235 = [[1/2, -1/2, 1/2, -1/2, 0],
       [1/2, 1/2, -1/2, -1/2, 0],
       [1/2, 1/2, 1/2, 1/2, 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [0, 0, 0, 0, 1]]
A236 = Diag(1, -1, 1, -1, 1)*P((2,4))
A237 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A238 = Diag(E(4), -1, E(4), -1, 1)*P((1,4)(2,3))
A239 = Diag(1, -1, E(4), E(4), 1)*P((1,2)(3,4))
A240 = Diag(1, -1, -1, 1, 1)*P((1,3)(2,4))
A241 = Diag(1, -1, 1, -1, 1)*P((1,4)(2,3))
A242 = Diag(E(4)^3, E(4)^3, E(4)^3, E(4)^3, 1)*P((1,3)(2,4))
A243 = Diag(E(3)^2, 1, E(3)^2, 1, 1)*P((1,3)(2,4))
A244 = Diag(E(3), 1, E(6), -1, 1)
A245 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, E(6)^5, 0],
       [0, 0, 0, 0, -1]]
A246 = Diag(1, 1, E(3), E(3)^2, 1)*P((1,2)(3,4))
A247 = Diag(E(81), E(27)^26, E(9), E(3)^2, 1)
A248 = [[1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27, 0],
       [-4/7*E(28)^3-2/7*E(28)^15-4/7*E(28)^19-4/7*E(28)^23,
       1/7*E(28)^3+2/7*E(28)^11+2/7*E(28)^15+2/7*E(28)^19+4/7*E(28)^23+3/7*E(28)^27,
       2/7*E(28)^3+1/7*E(28)^11-1/7*E(28)^19-2/7*E(28)^27,
       -1/7*E(28)^3-3/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-2/7*E(28)^23-1/7*E(28)^27, 0],
       [-2/7*E(28)^11-4/7*E(28)^15-4/7*E(28)^19-4/7*E(28)^27,
       -1/7*E(28)^3-1/7*E(28)^11-2/7*E(28)^15-1/7*E(28)^19-3/7*E(28)^23+1/7*E(28)^27,
       3/7*E(28)^3+2/7*E(28)^11+4/7*E(28)^15+1/7*E(28)^19+2/7*E(28)^23+2/7*E(28)^27,
       -2/7*E(28)^3+2/7*E(28)^19+1/7*E(28)^23-1/7*E(28)^27, 0],
       [-4/7*E(28)^3-4/7*E(28)^11-2/7*E(28)^23-4/7*E(28)^27,
       -1/7*E(28)^3+1/7*E(28)^15-2/7*E(28)^19+2/7*E(28)^27,
       1/7*E(28)^3-2/7*E(28)^11-3/7*E(28)^15-1/7*E(28)^19-1/7*E(28)^23-1/7*E(28)^27,
       2/7*E(28)^3+4/7*E(28)^11+2/7*E(28)^15+3/7*E(28)^19+2/7*E(28)^23+1/7*E(28)^27, 0],
       [0, 0, 0, 0, 1]]
A249 = [[1/7*E(7)+1/7*E(7)^2-1/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-1/7*E(7)^6,
       -2/7*E(7)^2-2/7*E(7)^4-2/7*E(7)^5-1/7*E(7)^6, -2/7*E(7)-2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5, 0],
       [2/7*E(7)+2/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6,
       3/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+1/7*E(7)^4+4/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2-1/7*E(7)^3-1/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2-1/7*E(7)^4+1/7*E(7)^6, 0],
       [2/7*E(7)+2/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4,
       2/7*E(7)+1/7*E(7)^2+2/7*E(7)^3+3/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2-2/7*E(7)^3+1/7*E(7)^4-1/7*E(7)^5-3/7*E(7)^6, 0],
       [2/7*E(7)+2/7*E(7)^2-2/7*E(7)^3+2/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)+1/7*E(7)^2-3/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2-2/7*E(7)^4+1/7*E(7)^5,
       1/7*E(7)+3/7*E(7)^2+4/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+2/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A250 = [[-1/3*E(3)+1/3*E(3)^2, 2/3*E(3)+4/3*E(3)^2, 0, 0, 0],
       [-2/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, E(4)^3, 0, 0],
       [0, 0, 0, -1, 0],
       [0, 0, 0, 0, E(4)^3]]
A251 = Diag(E(3)^2, 1, 1, 1, 1)*P((3,4,5))
A252 = Diag(1, 1, 1, E(4), 1)
A253 = Diag(1, 1, 1, E(4), E(4)^3)
A254 = Diag(1, 1, E(4), E(4)^3, 1)*P((2,3,4))
A255 = [[-1/2*E(4), 1/2, -1/2, -1/2*E(4), 0],
       [1/2*E(4), 1/2, 1/2, -1/2*E(4), 0],
       [-1/2, 1/2*E(4), -1/2*E(4), -1/2, 0],
       [-1/2, -1/2*E(4), -1/2*E(4), 1/2, 0],
       [0, 0, 0, 0, 1]]
A256 = [[1/6*E(24)^11-1/6*E(24)^19, -1/2*E(8)^3, E(8)^7, -1/3*E(24)^11+1/3*E(24)^19, 0],
       [1/2*E(8)^3, 1/6*E(24)^11-1/6*E(24)^19, -1/3*E(24)^11+1/3*E(24)^19, E(8)^3, 0],
       [1/2*E(24)^17, -1/6*E(24)^11-1/3*E(24)^19, 1/3*E(24)^11+2/3*E(24)^19, 0, 0],
       [1/3*E(24)^11+1/6*E(24)^19, -1/2*E(24), 0, -2/3*E(24)^11-1/3*E(24)^19, 0],
       [0, 0, 0, 0, 1]]
A257 = [[1/2, 1/2, -1/2, -1/2, 0],
       [-1/2*E(4), 1/2*E(4), 1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2, -1/2, -1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A258 = [[-1/7*E(28)^3+1/7*E(28)^11+1/7*E(28)^15-1/7*E(28)^19+1/7*E(28)^23-1/7*E(28)^27,
       2/7*E(28)^3+2/7*E(28)^11+1/7*E(28)^23+2/7*E(28)^27,
       2/7*E(28)^3+1/7*E(28)^15+2/7*E(28)^19+2/7*E(28)^23,
       1/7*E(28)^11+2/7*E(28)^15+2/7*E(28)^19+2/7*E(28)^27, 0],
       [2/7*E(28)^11+4/7*E(28)^15+4/7*E(28)^19+4/7*E(28)^27,
       1/7*E(28)^3+2/7*E(28)^11-2/7*E(28)^15-1/7*E(28)^23,
       -1/7*E(28)^11+2/7*E(28)^15-2/7*E(28)^23+1/7*E(28)^27,
       -1/7*E(28)^3-2/7*E(28)^11-2/7*E(28)^15-2/7*E(28)^19-4/7*E(28)^23-3/7*E(28)^27, 0],
       [4/7*E(28)^3+4/7*E(28)^11+2/7*E(28)^23+4/7*E(28)^27,
       -3/7*E(28)^3-2/7*E(28)^11-4/7*E(28)^15-1/7*E(28)^19-2/7*E(28)^23-2/7*E(28)^27,
       -2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19+2/7*E(28)^23,
       1/7*E(28)^3+2/7*E(28)^11-2/7*E(28)^15-1/7*E(28)^23, 0],
       [4/7*E(28)^3+2/7*E(28)^15+4/7*E(28)^19+4/7*E(28)^23,
       -2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19+2/7*E(28)^23,
       -2/7*E(28)^3-4/7*E(28)^11-2/7*E(28)^15-3/7*E(28)^19-2/7*E(28)^23-1/7*E(28)^27,
       -1/7*E(28)^11+2/7*E(28)^15-2/7*E(28)^23+1/7*E(28)^27, 0],
       [0, 0, 0, 0, 1]]
A259 = [[-1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3-1/7*E(7)^4+1/7*E(7)^5+1/7*E(7)^6,
       -1/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^4-2/7*E(7)^6, -1/7*E(7)-2/7*E(7)^2-2/7*E(7)^3-2/7*E(7)^5,
       -2/7*E(7)-1/7*E(7)^4-2/7*E(7)^5-2/7*E(7)^6, 0],
       [-2/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^4-4/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+3/7*E(7)^3+2/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)-2/7*E(7)^2+2/7*E(7)^4-1/7*E(7)^5, 2/7*E(7)+1/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4, 0],
       [-2/7*E(7)-4/7*E(7)^2-4/7*E(7)^3-4/7*E(7)^5, 1/7*E(7)-2/7*E(7)^2+2/7*E(7)^4-1/7*E(7)^5,
       2/7*E(7)+2/7*E(7)^2+2/7*E(7)^3+4/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)+2/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^6, 0],
       [-4/7*E(7)-2/7*E(7)^4-4/7*E(7)^5-4/7*E(7)^6, 2/7*E(7)+1/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4,
       -2/7*E(7)+2/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^6,
       2/7*E(7)+4/7*E(7)^2+1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5+3/7*E(7)^6, 0],
       [0, 0, 0, 0, 1]]
A260 = [[0, 0, -1/3*E(3)+1/3*E(3)^2, 2/3*E(3)-2/3*E(3)^2, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0],
       [1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0, 0],
       [0, 0, 0, 0, 1]]
A261 = Diag(E(12)^7, E(4), E(12)^5, E(4)^3, 1)
A262 = Diag(1, 1, 1, E(12)^5, E(4)^3)
A263 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5, 0, 0],
       [-2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, -1/3*E(3)+1/3*E(3)^2, 2/3*E(3)+4/3*E(3)^2],
       [0, 0, 0, -2/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2]]
A264 = [[-2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(4)^3, 0],
       [0, 0, 0, 0, E(4)^3]]
A265 = Diag(1, 1, E(4), 1, E(4)^3)
A266 = P((3,5))
A267 = Diag(-1, 1, -1, 1, 1)*P((1,2,5))
A268 = Diag(E(108), E(36)^35, E(12), E(4)^3, 1)
A269 = Diag(-1, E(4), 1, E(4)^3, -1)*P((2,5))
A270 = Diag(1, 1, E(4), E(4)^3, 1)
A271 = [[E(4), 0, 0, 0, 0],
       [0, E(4), 0, 0, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A272 = [[-1/3*E(12)^7+1/3*E(12)^11, 2/3*E(12)^7+4/3*E(12)^11, 0, 0, 0],
       [-2/3*E(12)^7-1/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0, 0, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2, 0],
       [0, 0, 2/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A273 = Diag(1, -1, -1, -1, -1)
A274 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A275 = [[4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [-1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5, 0, 0],
       [3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A276 = Diag(E(4), E(4), E(12), E(4)^3, 1)
A277 = Diag(1, 1, 1, E(6), -1)
A278 = [[-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A279 = [[-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A280 = Diag(1, -1, -1, 1, 1)*P((2,4)(3,5))
A281 = [[-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6, 0, 0],
       [2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, E(4)^3]]
A282 = Diag(E(4), E(4), E(4)^3, E(4)^3, -1)
A283 = [[-1/2*E(4), 1/2*E(4), 1/2, 1/2, 0],
       [-1/2*E(4), 1/2*E(4), -1/2, -1/2, 0],
       [-1/2*E(4), -1/2*E(4), -1/2, 1/2, 0],
       [-1/2*E(4), -1/2*E(4), 1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A284 = [[1/2*E(24)^11-1/2*E(24)^17, -1/2*E(24)^11-1/2*E(24)^17, 0, 0, 0],
       [1/2*E(24)^11-1/2*E(24)^17, 1/2*E(24)^11+1/2*E(24)^17, 0, 0, 0],
       [0, 0, 1/2*E(24)-1/2*E(24)^19, 1/2*E(24)+1/2*E(24)^19, 0],
       [0, 0, 1/2*E(24)-1/2*E(24)^19, -1/2*E(24)-1/2*E(24)^19, 0],
       [0, 0, 0, 0, 1]]
A285 = Diag(1, E(4), 1, E(4), 1)*P((1,3)(2,4))
A286 = [[1/2*E(4), 1/2*E(4), -1/2*E(4), -1/2*E(4), 0],
       [-1/2*E(4), -1/2*E(4), -1/2*E(4), -1/2*E(4), 0],
       [1/2, -1/2, -1/2, 1/2, 0],
       [1/2, -1/2, 1/2, -1/2, 0],
       [0, 0, 0, 0, 1]]
A287 = Diag(1, -1, 1, -1, 1)*P((1,5,2))
A288 = [[0, 0, 1/3*E(3)-1/3*E(3)^2, -2/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [-1/3*E(3)+1/3*E(3)^2, -4/3*E(3)-2/3*E(3)^2, 0, 0, 0],
       [1/3*E(3)+2/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, 0, 0, 1]]
A289 = Diag(E(3)^2, 1, E(6)^5, -1, 1)
A290 = Diag(1, 1, 1, -1, -1)*P((2,4))
A291 = P((1,2,5))
A292 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, -1/3*E(3)+1/3*E(3)^2, 2/3*E(3)+4/3*E(3)^2],
       [0, 0, 0, -2/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2]]
A293 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1, 0, 0],
       [0, 0, 0, -1/3*E(3)+1/3*E(3)^2, -4/3*E(3)-2/3*E(3)^2],
       [0, 0, 0, 1/3*E(3)+2/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2]]
A294 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6,
       -1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [-1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A295 = Diag(E(12)^11, E(4), E(12)^5, E(4)^3, 1)
A296 = [[0, 0, -1/3*E(3)+1/3*E(3)^2, 2/3*E(3)-2/3*E(3)^2, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0],
       [-1/3*E(3)+1/3*E(3)^2, 2/3*E(3)-2/3*E(3)^2, 0, 0, 0],
       [1/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2, 0, 0, 0],
       [0, 0, 0, 0, 1]]
A297 = [[1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 1, 0],
       [1/6*E(12)^7-1/6*E(12)^11, 1/2, 1, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [1/3*E(12)^7+1/6*E(12)^11, 1/2*E(3)^2, 0, -2/3*E(12)^7-1/3*E(12)^11, 0],
       [1/2*E(3), 1/6*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7-2/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A298 = Diag(1, 1, E(3)^2, E(3), 1)
A299 = Diag(E(4)^3, E(4), -1, -1, 1)*P((1,2)(3,4))
A300 = Diag(1, E(4), E(4)^3, E(4), E(4)^3)*P((4,5))
A301 = Diag(E(4)^3, 1, 1, -1, E(4)^3)*P((1,5)(2,4))
A302 = P((3,5,4))
A303 = Diag(E(3), 1, -1, E(4), E(4))*P((4,5))
A304 = [[2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [0, 0, 0, E(12)^5, 0],
       [0, 0, 0, 0, E(4)^3]]
A305 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5, 0, 0],
       [-2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, -1/3*E(3)+1/3*E(3)^2, 2/3*E(3)-2/3*E(3)^2],
       [0, 0, 0, 1/3*E(3)-1/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2]]
A306 = Diag(1, 1, E(12), E(4)^3, 1)
A307 = [[E(6), 0, 0, 0, 0],
       [0, -1, 0, 0, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, -2/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A308 = Diag(E(61), E(61)^58, E(61)^9, E(61)^34, E(61)^20)
A309 = Diag(E(80), E(80)^77, E(80)^9, E(80)^53, 1)
A310 = Diag(1, 1, -1, 1, -1)*P((1,2,4))
A311 = [[-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       -3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A312 = Diag(E(7), E(7)^4, E(7)^2, 1, 1)*P((1,2,3))
A313 = Diag(E(4), E(4), 1, -1, 1)*P((1,3,2,4))
A314 = [[-1/2, -1/2, 1/2*E(4), -1/2*E(4), 0],
       [1/2, 1/2, 1/2*E(4), -1/2*E(4), 0],
       [1/2, -1/2, 1/2*E(4), 1/2*E(4), 0],
       [-1/2, 1/2, 1/2*E(4), 1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A315 = [[1/2, 1/6*E(12)^7-1/6*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 1, 0],
       [-1/6*E(12)^7+1/6*E(12)^11, 1/2, 1, 1/3*E(12)^7-1/3*E(12)^11, 0],
       [1/6*E(12)^7-1/6*E(12)^11, 1/2, 0, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11, 0, 0],
       [0, 0, 0, 0, 1]]
A316 = Diag(-1, 1, E(4), E(4), 1)*P((1,2)(3,4))
A317 = [[1/6*E(12)^7-1/6*E(12)^11, 1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/2, 0],
       [1/2, -1/6*E(12)^7+1/6*E(12)^11, 1/2, 1/6*E(12)^7-1/6*E(12)^11, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, 1, 1/3*E(12)^7-1/3*E(12)^11, 0, 0],
       [1, 1/3*E(12)^7-1/3*E(12)^11, 0, -1/3*E(12)^7+1/3*E(12)^11, 0],
       [0, 0, 0, 0, 1]]
A318 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0],
       [0, 0, -1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A319 = [[1, 0, 0, 0, 0],
       [0, 1, 0, 0, 0],
       [0, 0, 1/3*E(3)-1/3*E(3)^2, -2/3*E(3)-4/3*E(3)^2, 0],
       [0, 0, 2/3*E(3)+1/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0],
       [0, 0, 0, 0, 1]]
A320 = Diag(1, E(7), E(7)^4, E(7)^2, 1)
A321 = [[1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23+1/7*E(28)^27, 0],
       [2/7*E(28)^3-2/7*E(28)^11-2/7*E(28)^15+2/7*E(28)^19-2/7*E(28)^23+2/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-2/7*E(28)^19+2/7*E(28)^23,
       -2/7*E(28)^3+2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^27,
       2/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23-2/7*E(28)^27, 0],
       [2/7*E(28)^3-2/7*E(28)^11-2/7*E(28)^15+2/7*E(28)^19-2/7*E(28)^23+2/7*E(28)^27,
       -2/7*E(28)^3+2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^27,
       2/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23-2/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-2/7*E(28)^19+2/7*E(28)^23, 0],
       [2/7*E(28)^3-2/7*E(28)^11-2/7*E(28)^15+2/7*E(28)^19-2/7*E(28)^23+2/7*E(28)^27,
       2/7*E(28)^15+1/7*E(28)^19-1/7*E(28)^23-2/7*E(28)^27,
       1/7*E(28)^3-1/7*E(28)^11-2/7*E(28)^19+2/7*E(28)^23,
       -2/7*E(28)^3+2/7*E(28)^11-1/7*E(28)^15+1/7*E(28)^27, 0],
       [0, 0, 0, 0, 1]]
A322 = [[-4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6,
       1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       -3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A323 = [[-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A324 = [[1/2, 1/2, -1/2, -1/2, 0],
       [1/2, 1/2, 1/2, 1/2, 0],
       [1/2*E(4), -1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [-1/2*E(4), 1/2*E(4), -1/2*E(4), 1/2*E(4), 0],
       [0, 0, 0, 0, 1]]
A325 = [[-3/7*E(7)-2/7*E(7)^2-4/7*E(7)^3-2/7*E(7)^4-3/7*E(7)^5,
       -4/7*E(7)-2/7*E(7)^3-3/7*E(7)^4-3/7*E(7)^5-2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       -2/7*E(7)-2/7*E(7)^2-3/7*E(7)^4-4/7*E(7)^5-3/7*E(7)^6,
       -3/7*E(7)^2-2/7*E(7)^3-4/7*E(7)^4-2/7*E(7)^5-3/7*E(7)^6, 0, 0],
       [-3/7*E(7)-4/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^5-2/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       -2/7*E(7)-3/7*E(7)^2-3/7*E(7)^3-2/7*E(7)^4-4/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A326 = [[-1/2*E(4), -1/2, 1/2, -1/2*E(4), 0],
       [1/2*E(4), -1/2, -1/2, -1/2*E(4), 0],
       [-1/2, -1/2*E(4), 1/2*E(4), -1/2, 0],
       [-1/2, 1/2*E(4), 1/2*E(4), 1/2, 0],
       [0, 0, 0, 0, 1]]
A327 = [[1/3*E(3)-1/3*E(3)^2, 4/3*E(3)+2/3*E(3)^2, 0, 0, 0],
       [-1/3*E(3)-2/3*E(3)^2, -1/3*E(3)+1/3*E(3)^2, 0, 0, 0],
       [0, 0, 0, 0, E(4)^3],
       [0, 0, E(4)^3, 0, 0],
       [0, 0, 0, -1, 0]]
A328 = Diag(-1, -1, -1, 1, -1)*P((1,5,3,4))
A329 = Diag(-1, -1, 1, -1, -1)*P((1,2)(3,4,5))
A330 = Diag(E(7), E(7)^4, E(7)^2, 1, 1)
A331 = [[1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1]]
A332 = Diag(E(3), 1, E(4)^3, E(4), 1)*P((4,5))
A333 = [[1/3*E(12)^7-1/3*E(12)^11, -2/3*E(12)^7+2/3*E(12)^11, 0, 0, 0],
       [-1/3*E(12)^7+1/3*E(12)^11, -1/3*E(12)^7+1/3*E(12)^11, 0, 0, 0],
       [0, 0, 0, 1, 0],
       [0, 0, 0, 0, 1],
       [0, 0, 1, 0, 0]]
A334 = Diag(E(4), E(4)^3, 1, 1, 1)
A335 = [[3/7*E(7)+1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^4-1/7*E(7)^6,
       1/7*E(7)-1/7*E(7)^2+1/7*E(7)^3+3/7*E(7)^5+3/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+3/7*E(7)^2-1/7*E(7)^3+3/7*E(7)^4+1/7*E(7)^5,
       -1/7*E(7)+3/7*E(7)^3+1/7*E(7)^4+1/7*E(7)^5+3/7*E(7)^6, 0, 0],
       [1/7*E(7)^2+3/7*E(7)^3-1/7*E(7)^4+3/7*E(7)^5+1/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       3/7*E(7)+3/7*E(7)^2+1/7*E(7)^4-1/7*E(7)^5+1/7*E(7)^6, 0, 0],
       [0, 0, 0, -1/3*E(3)-2/3*E(3)^2, 2/3*E(3)-2/3*E(3)^2],
       [0, 0, 0, 1/3*E(3)+2/3*E(3)^2, 1/3*E(3)-1/3*E(3)^2]]
A336 = [[2/7*E(7)+1/7*E(7)^2+4/7*E(7)^3+4/7*E(7)^4+1/7*E(7)^5+2/7*E(7)^6,
       2/7*E(7)-2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^5-1/7*E(7)^6,
       2/7*E(7)-1/7*E(7)^2-2/7*E(7)^3-1/7*E(7)^4+2/7*E(7)^5, 0, 0],
       [-1/7*E(7)-1/7*E(7)^2+2/7*E(7)^4-2/7*E(7)^5+2/7*E(7)^6,
       1/7*E(7)+4/7*E(7)^2+2/7*E(7)^3+2/7*E(7)^4+4/7*E(7)^5+1/7*E(7)^6,
       -2/7*E(7)-1/7*E(7)^3+2/7*E(7)^4+2/7*E(7)^5-1/7*E(7)^6, 0, 0],
       [2/7*E(7)^2-1/7*E(7)^3-2/7*E(7)^4-1/7*E(7)^5+2/7*E(7)^6,
       -1/7*E(7)+2/7*E(7)^2+2/7*E(7)^3-1/7*E(7)^4-2/7*E(7)^6,
       4/7*E(7)+2/7*E(7)^2+1/7*E(7)^3+1/7*E(7)^4+2/7*E(7)^5+4/7*E(7)^6, 0, 0],
       [0, 0, 0, 2/3*E(12)^7+1/3*E(12)^11, 2/3*E(12)^7+4/3*E(12)^11],
       [0, 0, 0, 1/3*E(12)^7+2/3*E(12)^11, 1/3*E(12)^7-1/3*E(12)^11]]

5. INVARIANT FORMS f_j

f1 = x5^4
f2 = x4*x5^3
f3 = x4^2*x5^2
f4 = x4^3*x5
f5 = x4^4
f6 = x3*x5^3
f7 = x3*x4*x5^2
f8 = x3*x4^2*x5
f9 = x3*x4^3
f10 = x3^2*x5^2
f11 = x3^2*x4*x5
f12 = x3^2*x4^2
f13 = x3^3*x5
f14 = x3^3*x4
f15 = x3^4
f16 = x2*x5^3
f17 = x2*x4*x5^2
f18 = x2*x4^2*x5
f19 = x2*x4^3
f20 = x2*x3*x5^2
f21 = x2*x3*x4*x5
f22 = x2*x3*x4^2
f23 = x2*x3^2*x5
f24 = x2*x3^2*x4
f25 = x2*x3^3
f26 = x2^2*x5^2
f27 = x2^2*x4*x5
f28 = x2^2*x4^2
f29 = x2^2*x3*x5
f30 = x2^2*x3*x4
f31 = x2^2*x3^2
f32 = x2^3*x5
f33 = x2^3*x4
f34 = x2^3*x3
f35 = x2^4
f36 = x1*x5^3
f37 = x1*x4*x5^2
f38 = x1*x4^2*x5
f39 = x1*x4^3
f40 = x1*x3*x5^2
f41 = x1*x3*x4*x5
f42 = x1*x3*x4^2
f43 = x1*x3^2*x5
f44 = x1*x3^2*x4
f45 = x1*x3^3
f46 = x1*x2*x5^2
f47 = x1*x2*x4*x5
f48 = x1*x2*x4^2
f49 = x1*x2*x3*x5
f50 = x1*x2*x3*x4
f51 = x1*x2*x3^2
f52 = x1*x2^2*x5
f53 = x1*x2^2*x4
f54 = x1*x2^2*x3
f55 = x1*x2^3
f56 = x1^2*x5^2
f57 = x1^2*x4*x5
f58 = x1^2*x4^2
f59 = x1^2*x3*x5
f60 = x1^2*x3*x4
f61 = x1^2*x3^2
f62 = x1^2*x2*x5
f63 = x1^2*x2*x4
f64 = x1^2*x2*x3
f65 = x1^2*x2^2
f66 = x1^3*x5
f67 = x1^3*x4
f68 = x1^3*x3
f69 = x1^3*x2
f70 = x1^4
f71 = x1^4 + x2^4 + x3^4 + x4^4 + x5^4
f72 = x1^2*x2^2 + x1^2*x3^2 + x1^2*x4^2 + x1^2*x5^2 + x2^2*x3^2 + x2^2*x4^2 + x2^2*x5^2 + x3^2*x4^2
      + x3^2*x5^2 + x4^2*x5^2
f73 = x1^2*x2^2 + x1^2*x4^2 + x1^2*x5^2 + x2^2*x4^2 + x2^2*x5^2 + x4^2*x5^2
f74 = x2^2*x4^2 + x2^2*x5^2
f75 = - x2*x4^3 + x2*x5^3
f76 = x1*x4^3 + x1*x5^3
f77 = - x1^2*x4*x5 - x1*x2*x4^2 + x1*x2*x5^2 + x2^2*x4*x5
f78 = - x2*x4^2*x5 + x2*x4*x5^2
f79 = - x2^2*x3*x4 + x2^2*x3*x5
f80 = x1*x4^2*x5 + x1*x4*x5^2
f81 = x1*x2*x3*x4 + x1*x2*x3*x5
f82 = - x1^2*x3*x4 + x1^2*x3*x5
f83 = - x3*x4^3 + x3*x5^3
f84 = x4^3*x5 + x4*x5^3
f85 = - x3*x4^2*x5 + x3*x4*x5^2
f86 = - x3^3*x4 + x3^3*x5
f87 = x2*x3*x4^2 + x2*x3*x5^2
f88 = - x2*x3^2*x4 + x2*x3^2*x5
f89 = - x2^3*x4 + x2^3*x5
f90 = - x1*x3*x4^2 + x1*x3*x5^2
f91 = x1*x3^2*x4 + x1*x3^2*x5
f92 = x1*x2^2*x4 + x1*x2^2*x5
f93 = - x1^2*x2*x4 + x1^2*x2*x5
f94 = x1^3*x4 + x1^3*x5
f95 = E(4)*x1^3*x2 + E(4)*x1^3*x3 + E(4)*x1^3*x4 + x1^2*x2^2 + E(4)*x1^2*x2*x3 + E(4)*x1^2*x2*x4 +
      x1^2*x3^2 + E(4)*x1^2*x3*x4 + x1^2*x4^2 - E(4)*x1*x2^3 - x1*x2^2*x3 - x1*x2^2*x4 - x1*x2*x3^2
      - x1*x2*x4^2 - E(4)*x1*x3^3 - x1*x3^2*x4 - x1*x3*x4^2 - E(4)*x1*x4^3 + x2^3*x3 + x2^3*x4 -
      x2^2*x3^2 - E(4)*x2^2*x3*x4 - x2^2*x4^2 + x2*x3^3 - E(4)*x2*x3^2*x4 - E(4)*x2*x3*x4^2 +
      x2*x4^3 + x3^3*x4 - x3^2*x4^2 + x3*x4^3
f96 = x1^2*x3^2 + x1^2*x4^2 + x2^2*x3^2 + x2^2*x4^2
f97 = 2*x1^2*x2^2 - 4*x1*x2*x3^2 + 4*x1*x2*x3*x4 - 4*x1*x2*x4^2 + x3^4 + x4^4
f98 = 2*x1^2*x2^2 - x1*x2*x3^2 - 2*x1*x2*x3*x4 - x1*x2*x4^2 + x3^3*x4 + x3*x4^3
f99 = ( - 1/2 + 1/2*E(4))*x1^3*x2 - x1^3*x3 - x1^3*x4 + ( - 3/2 + 3/2*E(4))*x1^2*x3*x4 + (1/2 -
      1/2*E(4))*x1*x2^3 - E(4)*x1*x3^3 - E(4)*x1*x4^3 + E(4)*x2^3*x3 + E(4)*x2^3*x4 + (3/2 -
      3/2*E(4))*x2^2*x3*x4 + x2*x3^3 + x2*x4^3
f100 = ( - 1/2 + 1/2*E(4))*x1^3*x2 + E(4)*x1^2*x2*x3 + E(4)*x1^2*x2*x4 + (1/2 - 1/2*E(4))*x1^2*x3*x4
       + (1/2 - 1/2*E(4))*x1*x2^3 - x1*x2^2*x3 - x1*x2^2*x4 - E(4)*x1*x3^2*x4 - E(4)*x1*x3*x4^2 + (
       - 1/2 + 1/2*E(4))*x2^2*x3*x4 + x2*x3^2*x4 + x2*x3*x4^2
f101 = ( - 1 - E(4))*x1*x3*x5^2 + (1 + E(4))*x1*x4*x5^2 + (1 - E(4))*x2*x3*x5^2 + ( - 1 +
       E(4))*x2*x4*x5^2 - x3^2*x5^2 + x4^2*x5^2
f102 = - x3^2*x5^2 + x4^2*x5^2
f103 = - x1*x3*x5^2 + x1*x4*x5^2 - x2*x3*x5^2 + x2*x4*x5^2
f104 = x1^3*x2 - x1^3*x3 - x1^3*x4 + 3*x1^2*x2^2 - 3*x1^2*x3*x4 + 2*x1*x2^3 - 3*x1*x2*x3*x4 +
       x2*x3^3 + x2*x4^3
f105 = x1^4 + 2*x1^3*x2 + x1^3*x3 + x1^3*x4 + 2*x1^2*x2^2 + 2*x1^2*x2*x3 + 2*x1^2*x2*x4 + x1^2*x3*x4
       + x1*x2^3 + x1*x2*x3*x4 + x2*x3^2*x4 + x2*x3*x4^2
f106 = - x1^4 - 2*x1^3*x2 - 2*x1^3*x3 - 2*x1^3*x4 - x1^2*x2^2 - 2*x1^2*x2*x3 - 2*x1^2*x2*x4 -
       2*x1^2*x3*x4 - 4*x1*x2*x3*x4 + x2^2*x3^2 + x2^2*x4^2
f107 = - x1^4 - 3*x1^3*x2 - 2*x1^3*x3 - 2*x1^3*x4 - 3*x1^2*x2^2 - 3*x1^2*x2*x3 - 3*x1^2*x2*x4 -
       x1*x2^3 + x2^3*x3 + x2^3*x4
f108 = x2^2*x3^2 + x2^2*x4^2 + x3^2*x4^2
f109 = x2^2*x3*x4 + x2*x3^2*x4 + x2*x3*x4^2
f110 = 2*x1^4 + 6*x1*x2*x3*x4 + x2^3*x3 + x2*x4^3 + x3^3*x4
f111 = 4*E(7)*x1^2*x2^2 + ( - 4*E(7) - 4*E(7)^4 - 4*E(7)^5 - 4*E(7)^6)*x1^2*x2*x3 + ( - 4*E(7)^2 -
       4*E(7)^3 - 4*E(7)^4 - 4*E(7)^6)*x1^2*x2*x4 + 4*x1^2*x3^2 + (4*E(7) + 4*E(7)^3 +
       4*E(7)^4)*x1^2*x3*x4 + 4*E(7)^3*x1^2*x4^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4 +
       2*E(7)^6)*x1*x2^3 + ( - 2*E(7) - 2*E(7)^3 - 2*E(7)^4)*x1*x2^2*x3 - 4*E(7)^3*x1*x2^2*x4 -
       4*E(7)*x1*x2*x3^2 + (2*E(7) + 2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x2*x4^2 + (2*E(7) + 2*E(7)^4
       + 2*E(7)^5 + 2*E(7)^6)*x1*x3^3 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^6)*x1*x3^2*x4 -
       4*x1*x3*x4^2 + ( - 2*E(7) - 2*E(7)^3 - 2*E(7)^4)*x1*x4^3 + E(7)^3*x2^4 + ( - E(7)^2 - E(7)^3
       - E(7)^4 - E(7)^6)*x2^2*x3^2 + (E(7) + E(7)^3 + E(7)^4)*x2^2*x4^2 + E(7)*x3^4 + ( - E(7) -
       E(7)^4 - E(7)^5 - E(7)^6)*x3^2*x4^2 + x4^4
f112 = (2*E(7) + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5)*x1^3*x2 + ( - 2*E(7)^2 - 2*E(7)^3 -
       2*E(7)^5)*x1^3*x3 + (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1^3*x4 + (E(7)^2 + E(7)^4 +
       E(7)^5 + E(7)^6)*x1^2*x2^2 + (E(7) + E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x3^2 + ( - E(7)^2 -
       E(7)^3 - E(7)^5)*x1^2*x4^2 - x1*x2^3 + E(7)^3*x1*x2^2*x3 + ( - E(7)^2 - E(7)^3 -
       E(7)^5)*x1*x2^2*x4 + (E(7)^2 + E(7)^4 + E(7)^5 + E(7)^6)*x1*x2*x3^2 + E(7)^2*x1*x2*x4^2 -
       E(7)^2*x1*x3^3 + x1*x3^2*x4 + (E(7) + E(7)^3 + E(7)^4 + E(7)^5)*x1*x3*x4^2 - E(7)^3*x1*x4^3 +
       E(7)^2*x2^3*x4 - x2^2*x3^2 + ( - E(7) - E(7)^3 - E(7)^4 - E(7)^5)*x2^2*x3*x4 -
       E(7)^3*x2^2*x4^2 + E(7)^3*x2*x3^3 + (E(7)^2 + E(7)^3 + E(7)^5)*x2*x3^2*x4 + ( - E(7)^2 -
       E(7)^4 - E(7)^5 - E(7)^6)*x2*x3*x4^2 - E(7)^2*x3^2*x4^2 + x3*x4^3
f113 = - 6*E(7)^5*x1^2*x5^2 + 2*E(7)^2*x1*x2*x5^2 + 2*x1*x3*x5^2 + 2*E(7)^6*x1*x4*x5^2 +
       E(7)^6*x2^2*x5^2 + 2*E(7)^4*x2*x3*x5^2 + 2*E(7)^3*x2*x4*x5^2 + E(7)^2*x3^2*x5^2 +
       2*E(7)*x3*x4*x5^2 + x4^2*x5^2
f114 = 4*E(7)^3*x1^4 - 4*E(7)^2*x1^2*x2*x3 - 4*E(7)*x1^2*x2*x4 - 4*E(7)^6*x1^2*x3*x4 +
       4*E(7)^6*x1*x2^2*x3 + 12*E(7)^3*x1*x2*x3*x4 + 4*E(7)^2*x1*x2*x4^2 + 4*E(7)*x1*x3^2*x4 +
       E(7)^5*x2^4 + E(7)^4*x3^4 + x4^4
f115 = - 3*E(7)^2*x1^4 - 6*E(7)^6*x1^3*x2 - 6*E(7)^4*x1^3*x3 - 6*E(7)^3*x1^3*x4 - 5*E(7)*x1^2*x2*x3
       - 5*x1^2*x2*x4 - 5*E(7)^5*x1^2*x3*x4 - E(7)^5*x1*x2^2*x3 - 9*E(7)^2*x1*x2*x3*x4 -
       E(7)*x1*x2*x4^2 - x1*x3^2*x4 + E(7)*x2^3*x4 + E(7)^5*x2*x3^3 + x3*x4^3
f116 = - 2*E(7)*x1^4 - 4*E(7)^5*x1^3*x2 - 4*E(7)^3*x1^3*x3 - 4*E(7)^2*x1^3*x4 - 2*x1^2*x2*x3 -
       2*E(7)^6*x1^2*x2*x4 - 2*E(7)^4*x1^2*x3*x4 - 2*E(7)^4*x1*x2^2*x3 - 6*E(7)*x1*x2*x3*x4 -
       2*x1*x2*x4^2 - 2*E(7)^6*x1*x3^2*x4 + E(7)^6*x2^2*x3^2 + E(7)^4*x2^2*x4^2 + x3^2*x4^2
f117 = 3*E(7)^6*x1^4 + 2*E(7)^3*x1^3*x2 + 2*E(7)*x1^3*x3 + 2*x1^3*x4 + 3*E(7)^5*x1^2*x2*x3 +
       3*E(7)^4*x1^2*x2*x4 + 3*E(7)^2*x1^2*x3*x4 + E(7)^2*x1*x2^2*x3 + 3*E(7)^6*x1*x2*x3*x4 +
       E(7)^5*x1*x2*x4^2 + E(7)^4*x1*x3^2*x4 + E(7)^3*x2^2*x3*x4 + E(7)*x2*x3^2*x4 + x2*x3*x4^2
f118 = - E(7)^4*x1^4 - 2*E(7)*x1^3*x2 - 2*E(7)^6*x1^3*x3 - 2*E(7)^5*x1^3*x4 - 3*E(7)^3*x1^2*x2*x3 -
       3*E(7)^2*x1^2*x2*x4 - 3*x1^2*x3*x4 + E(7)^2*x1*x2^3 - 3*E(7)^4*x1*x2*x3*x4 + E(7)^3*x1*x3^3 +
       x1*x4^3
f119 = 2*E(7)^3*x1^4 + 2*x1^3*x2 + 2*E(7)^5*x1^3*x3 + 2*E(7)^4*x1^3*x4 + E(7)^2*x1^2*x2*x3 +
       E(7)*x1^2*x2*x4 + E(7)^6*x1^2*x3*x4 + E(7)^6*x1*x2^2*x3 + E(7)^5*x1*x2^2*x4 +
       E(7)^4*x1*x2*x3^2 + 3*E(7)^3*x1*x2*x3*x4 + E(7)^2*x1*x2*x4^2 + E(7)*x1*x3^2*x4 + x1*x3*x4^2
f120 = E(7)^5*x1^4 + 2*E(7)^2*x1^3*x2 + 2*x1^3*x3 + 2*E(7)^6*x1^3*x4 + E(7)^6*x1^2*x2^2 +
       2*E(7)^4*x1^2*x2*x3 + 2*E(7)^3*x1^2*x2*x4 + E(7)^2*x1^2*x3^2 + 2*E(7)*x1^2*x3*x4 + x1^2*x4^2
f121 = ( - 2*E(7) - 2*E(7)^2)*x1^2*x5^2 + ( - 2*E(7)^2 + 2*E(7)^5 + 2*E(7)^6)*x1*x2*x5^2 + ( -
       2*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5)*x1*x3*x5^2 + (2*E(7) + 2*E(7)^2 + 2*E(7)^3 +
       2*E(7)^4 + 2*E(7)^6)*x1*x4*x5^2 + (E(7)^2 + E(7)^3 - E(7)^6)*x2^2*x5^2 + ( - 2*E(7)^2 -
       2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x2*x3*x5^2 + x4^2*x5^2
f122 = (32*E(7) + 8*E(7)^2 - 30*E(7)^3 + 8*E(7)^4 + 32*E(7)^5)*x1^4 + (88*E(7) + 148*E(7)^2 +
       48*E(7)^3 + 48*E(7)^4 + 148*E(7)^5 + 88*E(7)^6)*x1^3*x2 + ( - 24*E(7) - 24*E(7)^2 - 36*E(7)^4
       - 72*E(7)^5 - 36*E(7)^6)*x1^3*x3 + (4*E(7)^2 - 4*E(7)^3 - 20*E(7)^4 - 4*E(7)^5 +
       4*E(7)^6)*x1^3*x4 + (96*E(7)^2 + 42*E(7)^3 - 42*E(7)^4 + 42*E(7)^5 + 96*E(7)^6)*x1^2*x2^2 + (
       - 48*E(7) - 96*E(7)^2 - 48*E(7)^3 - 60*E(7)^5 - 60*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) +
       12*E(7)^3 + 12*E(7)^6)*x1^2*x2*x4 + (6*E(7) + 24*E(7)^2 + 24*E(7)^3 + 24*E(7)^4 + 24*E(7)^5 +
       6*E(7)^6)*x1^2*x3^2 + (12*E(7) + 12*E(7)^2 + 12*E(7)^3 + 12*E(7)^4)*x1^2*x3*x4 + ( - 40*E(7)
       + 20*E(7)^3 - 16*E(7)^4 - 16*E(7)^5 + 20*E(7)^6)*x1*x2^3 + (12*E(7) - 12*E(7)^2 - 12*E(7)^3 +
       12*E(7)^4 - 36*E(7)^6)*x1*x2^2*x3 - 12*E(7)^5*x1*x2^2*x4 - 12*E(7)^4*x1*x2*x3^2 + ( -
       4*E(7)^2 + 4*E(7)^5 + 4*E(7)^6)*x1*x3^3 + ( - 6*E(7) - 6*E(7)^2 - 3*E(7)^4 - 7*E(7)^5 -
       3*E(7)^6)*x2^4 + (4*E(7) - 4*E(7)^3 + 4*E(7)^5)*x2^3*x3 + x4^4
f123 = ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1^2*x5^2 + (E(7) - E(7)^3 - E(7)^4
       - E(7)^5 - E(7)^6)*x1*x2*x5^2 + (E(7) + E(7)^4 - E(7)^6)*x1*x3*x5^2 + ( - E(7) -
       E(7)^2)*x1*x4*x5^2 + ( - E(7) - E(7)^2)*x2^2*x5^2 + (2*E(7) + 2*E(7)^2 + E(7)^3 + 2*E(7)^4 +
       2*E(7)^5)*x2*x3*x5^2 + x3*x4*x5^2
f124 = (17*E(7) + 50*E(7)^2 + 17*E(7)^3 + 38*E(7)^5 + 38*E(7)^6)*x1^4 + ( - 54*E(7) + 51*E(7)^2 +
       51*E(7)^3 - 54*E(7)^4 + 78*E(7)^6)*x1^3*x2 + ( - 39*E(7)^2 - 17*E(7)^3 + 8*E(7)^4 - 17*E(7)^5
       - 39*E(7)^6)*x1^3*x3 + ( - 10*E(7) - 4*E(7)^2 + 5*E(7)^3 - 4*E(7)^4 - 10*E(7)^5)*x1^3*x4 + (
       - 102*E(7) - 54*E(7)^2 + 24*E(7)^3 - 54*E(7)^4 - 102*E(7)^5)*x1^2*x2^2 + (39*E(7) - 42*E(7)^3
       + 24*E(7)^4 + 24*E(7)^5 - 42*E(7)^6)*x1^2*x2*x3 + ( - 3*E(7) - 18*E(7)^2 - 18*E(7)^5 -
       3*E(7)^6)*x1^2*x2*x4 + ( - 9*E(7) - 9*E(7)^4)*x1^2*x3^2 + (6*E(7) + 6*E(7)^2 + 9*E(7)^4 +
       3*E(7)^5 + 9*E(7)^6)*x1^2*x3*x4 + ( - 37*E(7) - 50*E(7)^2 - 11*E(7)^3 - 11*E(7)^4 - 50*E(7)^5
       - 37*E(7)^6)*x1*x2^3 + (27*E(7) + 27*E(7)^2 + 6*E(7)^4 + 42*E(7)^5 + 6*E(7)^6)*x1*x2^2*x3 + (
       - 3*E(7)^2 - 6*E(7)^3 + 3*E(7)^4 - 6*E(7)^5 - 3*E(7)^6)*x1*x2^2*x4 + ( - 3*E(7)^2 + 9*E(7)^3
       - 3*E(7)^4)*x1*x2*x3^2 + (3*E(7) + 3*E(7)^3 + E(7)^4 + E(7)^5 + 3*E(7)^6)*x1*x3^3 + ( -
       6*E(7)^2 - 3*E(7)^3 + E(7)^4 - 3*E(7)^5 - 6*E(7)^6)*x2^4 + (2*E(7) + 5*E(7)^2 + 2*E(7)^3 +
       5*E(7)^5 + 5*E(7)^6)*x2^3*x3 + x3*x4^3
f125 = (2*E(7) + 2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5)*x1^2*x5^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4 +
       2*E(7)^5)*x1*x2*x5^2 + (2*E(7) + 2*E(7)^2 + 2*E(7)^4 + 4*E(7)^5 + 2*E(7)^6)*x1*x3*x5^2 + ( -
       E(7)^2 - E(7)^3 - E(7)^4 - E(7)^5 - E(7)^6)*x2^2*x5^2 + (2*E(7)^2 + 2*E(7)^5 +
       2*E(7)^6)*x2*x3*x5^2 + x3^2*x5^2
f126 = ( - 18*E(7) + 6*E(7)^3 - 21*E(7)^4 - 21*E(7)^5 + 6*E(7)^6)*x1^4 + ( - 68*E(7) - 68*E(7)^2 -
       26*E(7)^4 - 78*E(7)^5 - 26*E(7)^6)*x1^3*x2 + (28*E(7) + 28*E(7)^2 + 12*E(7)^3 + 28*E(7)^4 +
       28*E(7)^5)*x1^3*x3 + (2*E(7) - 2*E(7)^2 + 2*E(7)^3 - 6*E(7)^5 - 6*E(7)^6)*x1^3*x4 + ( -
       25*E(7) - 75*E(7)^2 - 25*E(7)^3 - 67*E(7)^5 - 67*E(7)^6)*x1^2*x2^2 + (30*E(7) + 44*E(7)^2 +
       4*E(7)^3 + 4*E(7)^4 + 44*E(7)^5 + 30*E(7)^6)*x1^2*x2*x3 + (2*E(7) - 6*E(7)^2 - 6*E(7)^3 +
       2*E(7)^4 - 4*E(7)^6)*x1^2*x2*x4 + ( - 8*E(7) - 8*E(7)^2 + 5*E(7)^4 + 3*E(7)^5 +
       5*E(7)^6)*x1^2*x3^2 + (2*E(7)^2 + 6*E(7)^3 + 4*E(7)^4 + 6*E(7)^5 + 2*E(7)^6)*x1^2*x3*x4 +
       (8*E(7) - 22*E(7)^2 - 22*E(7)^3 + 8*E(7)^4 - 20*E(7)^6)*x1*x2^3 + (22*E(7)^2 + 16*E(7)^3 +
       16*E(7)^5 + 22*E(7)^6)*x1*x2^2*x3 + (4*E(7) + 6*E(7)^2 + 6*E(7)^3 + 6*E(7)^4 +
       4*E(7)^5)*x1*x2^2*x4 + ( - 2*E(7)^2 - 2*E(7)^5 - 2*E(7)^6)*x1*x2*x3^2 + ( - 2*E(7)^2 -
       2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5)*x1*x3^3 + (4*E(7) + 2*E(7)^2 - E(7)^3 + 2*E(7)^4 +
       4*E(7)^5)*x2^4 + ( - 2*E(7) - 4*E(7)^4 - 4*E(7)^5)*x2^3*x3 + x3^2*x4^2
f127 = (6*E(7) + 13*E(7)^2 + 12*E(7)^3 + 12*E(7)^4 + 13*E(7)^5 + 6*E(7)^6)*x1^4 + (9*E(7)^2 -
       12*E(7)^4 + 9*E(7)^6)*x1^3*x2 + ( - 14*E(7) - 24*E(7)^2 - 14*E(7)^3 + E(7)^5 +
       E(7)^6)*x1^3*x3 + ( - 6*E(7) + 5*E(7)^3 + 3*E(7)^4 + 3*E(7)^5 + 5*E(7)^6)*x1^3*x4 + ( -
       9*E(7) + 9*E(7)^3 + 3*E(7)^4 + 3*E(7)^5 + 9*E(7)^6)*x1^2*x2^2 + (9*E(7) + 3*E(7)^2 + 3*E(7)^3
       + 9*E(7)^4 - 9*E(7)^6)*x1^2*x2*x3 + ( - 6*E(7) - 6*E(7)^2 - 6*E(7)^4 - 12*E(7)^5 -
       6*E(7)^6)*x1^2*x2*x4 + ( - 3*E(7)^2 - 12*E(7)^3 - 15*E(7)^4 - 12*E(7)^5 - 3*E(7)^6)*x1^2*x3^2
       + ( - 3*E(7)^2 - 6*E(7)^3 - 3*E(7)^4)*x1^2*x3*x4 + (E(7) + E(7)^2 - 5*E(7)^4 - 9*E(7)^5 -
       5*E(7)^6)*x1*x2^3 + ( - 3*E(7)^2 - 9*E(7)^3 - 3*E(7)^4)*x1*x2^2*x3 + ( - 3*E(7) - 6*E(7)^2 -
       3*E(7)^3)*x1*x2^2*x4 - 3*E(7)*x1*x2*x3^2 + (2*E(7) + 3*E(7)^2 + 3*E(7)^3 + 2*E(7)^4)*x1*x3^3
       + (2*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + 2*E(7)^5)*x2^3*x3 + x3^3*x4
f128 = ( - 16*E(7) + 12*E(7)^2 + 12*E(7)^3 - 16*E(7)^4 + 26*E(7)^6)*x1^4 + ( - 84*E(7) - 44*E(7)^2 +
       24*E(7)^3 - 44*E(7)^4 - 84*E(7)^5)*x1^3*x2 + (24*E(7) - 16*E(7)^3 + 4*E(7)^4 + 4*E(7)^5 -
       16*E(7)^6)*x1^3*x3 + ( - 72*E(7) - 114*E(7)^2 - 30*E(7)^3 - 30*E(7)^4 - 114*E(7)^5 -
       72*E(7)^6)*x1^2*x2^2 + (48*E(7) + 48*E(7)^2 + 24*E(7)^4 + 60*E(7)^5 + 24*E(7)^6)*x1^2*x2*x3 +
       (6*E(7)^2 + 12*E(7)^3 + 6*E(7)^4)*x1^2*x3^2 + ( - 36*E(7)^2 - 16*E(7)^3 + 16*E(7)^4 -
       16*E(7)^5 - 36*E(7)^6)*x1*x2^3 + (12*E(7) + 36*E(7)^2 + 12*E(7)^3 + 24*E(7)^5 +
       24*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7) - 4*E(7)^2)*x1*x3^3 + (5*E(7) - 3*E(7)^3 + 3*E(7)^4 +
       3*E(7)^5 - 3*E(7)^6)*x2^4 + ( - 4*E(7) - 4*E(7)^4 + 4*E(7)^6)*x2^3*x3 + x3^4
f129 = (4*E(7) + 3*E(7)^2 - 8*E(7)^3 - 8*E(7)^4 + 3*E(7)^5 + 4*E(7)^6)*x1^4 + (21*E(7)^2 + 12*E(7)^3
       + 12*E(7)^5 + 21*E(7)^6)*x1^3*x2 + (2*E(7) + 2*E(7)^3 - 19*E(7)^5 - 19*E(7)^6)*x1^3*x3 + ( -
       6*E(7) + E(7)^3 - 9*E(7)^4 - 9*E(7)^5 + E(7)^6)*x1^3*x4 + ( - 9*E(7) + 3*E(7)^3 - 15*E(7)^4 -
       15*E(7)^5 + 3*E(7)^6)*x1^2*x2^2 + (9*E(7) - 9*E(7)^2 - 9*E(7)^3 + 9*E(7)^4 -
       9*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) - 12*E(7)^2 - 6*E(7)^4 - 12*E(7)^5 - 6*E(7)^6)*x1^2*x2*x4
       + (9*E(7)^2 + 12*E(7)^3 + 15*E(7)^4 + 12*E(7)^5 + 9*E(7)^6)*x1^2*x3^2 + (6*E(7) + 3*E(7)^2 +
       6*E(7)^3 + 3*E(7)^4 + 6*E(7)^5)*x1^2*x3*x4 + ( - 7*E(7) - 7*E(7)^2 + 5*E(7)^4 + 3*E(7)^5 +
       5*E(7)^6)*x1*x2^3 + (6*E(7) + 9*E(7)^2 + 3*E(7)^3 + 9*E(7)^4 + 6*E(7)^5)*x1*x2^2*x3 + (3*E(7)
       + 3*E(7)^3 - 6*E(7)^5 - 6*E(7)^6)*x1*x2^2*x4 - 3*E(7)*x1*x2*x3^2 + ( - 2*E(7) - 3*E(7)^2 -
       3*E(7)^3 - 2*E(7)^4)*x1*x3^3 + ( - E(7) - 3*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 3*E(7)^5 -
       E(7)^6)*x2^3*x3 + x2*x4^3
f130 = (5*E(7) - 3*E(7)^2 - 3*E(7)^3 + 5*E(7)^4 - 9*E(7)^6)*x1^4 + (28*E(7) + 14*E(7)^2 - 4*E(7)^3 +
       14*E(7)^4 + 28*E(7)^5)*x1^3*x2 + ( - 6*E(7) + 8*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 +
       8*E(7)^6)*x1^3*x3 - 2*x1^3*x4 + (20*E(7) + 34*E(7)^2 + 8*E(7)^3 + 8*E(7)^4 + 34*E(7)^5 +
       20*E(7)^6)*x1^2*x2^2 + ( - 18*E(7) - 18*E(7)^2 - 11*E(7)^4 - 15*E(7)^5 -
       11*E(7)^6)*x1^2*x2*x3 + (3*E(7)^2 - E(7)^3 + 3*E(7)^4 - E(7)^5 + 3*E(7)^6)*x1^2*x2*x4 + (E(7)
       - 4*E(7)^2 - 3*E(7)^3 - 4*E(7)^4 + E(7)^5)*x1^2*x3^2 + ( - 3*E(7) + E(7)^2 - 3*E(7)^3 -
       E(7)^5 - E(7)^6)*x1^2*x3*x4 + (8*E(7)^2 + 3*E(7)^3 - 10*E(7)^4 + 3*E(7)^5 + 8*E(7)^6)*x1*x2^3
       + ( - 13*E(7)^2 - 5*E(7)^5 - 5*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7) + 2*E(7)^4 +
       2*E(7)^5)*x1*x2^2*x4 + (6*E(7) + 2*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + 2*E(7)^5 +
       6*E(7)^6)*x1*x2*x3^2 + (E(7) + E(7)^2 + E(7)^4 - E(7)^5 + E(7)^6)*x1*x3^3 + ( - E(7) + E(7)^3
       - E(7)^4 - E(7)^5 + E(7)^6)*x2^4 + (2*E(7) + E(7)^2 + E(7)^3 + 2*E(7)^4 - E(7)^6)*x2^3*x3 +
       x2*x3*x4^2
f131 = (28*E(7) + 28*E(7)^2 + 12*E(7)^4 + 35*E(7)^5 + 12*E(7)^6)*x1^4 + (32*E(7) + 91*E(7)^2 +
       32*E(7)^3 + 76*E(7)^5 + 76*E(7)^6)*x1^3*x2 + ( - 22*E(7) - 33*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 -
       33*E(7)^5 - 22*E(7)^6)*x1^3*x3 + ( - 3*E(7) + 6*E(7)^2 + 6*E(7)^3 - 3*E(7)^4 +
       7*E(7)^6)*x1^3*x4 + ( - 32*E(7) + 40*E(7)^2 + 40*E(7)^3 - 32*E(7)^4 + 57*E(7)^6)*x1^2*x2^2 +
       ( - 48*E(7)^2 - 29*E(7)^3 + 6*E(7)^4 - 29*E(7)^5 - 48*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) -
       7*E(7)^2 + 2*E(7)^3 - 7*E(7)^4 - 12*E(7)^5)*x1^2*x2*x4 + (3*E(7) + 6*E(7)^2 + 3*E(7)^3 +
       6*E(7)^5 + 6*E(7)^6)*x1^2*x3^2 + (2*E(7) + 2*E(7)^4 + 2*E(7)^5)*x1^2*x3*x4 + ( - 28*E(7) -
       15*E(7)^2 + 9*E(7)^3 - 15*E(7)^4 - 28*E(7)^5)*x1*x2^3 + (20*E(7) - 9*E(7)^3 + 13*E(7)^4 +
       13*E(7)^5 - 9*E(7)^6)*x1*x2^2*x3 + ( - 3*E(7) - 5*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 5*E(7)^5 -
       3*E(7)^6)*x1*x2^2*x4 + (E(7) + 4*E(7)^2 + 4*E(7)^3 + E(7)^4 + 4*E(7)^6)*x1*x2*x3^2 + ( -
       3*E(7) - 5*E(7)^2 - E(7)^3 - E(7)^4 - 5*E(7)^5 - 3*E(7)^6)*x2^4 + (3*E(7) + 3*E(7)^2 +
       2*E(7)^4 + 4*E(7)^5 + 2*E(7)^6)*x2^3*x3 + x2*x3^2*x4
f132 = (31*E(7)^2 + 18*E(7)^3 - 6*E(7)^4 + 18*E(7)^5 + 31*E(7)^6)*x1^4 + ( - 68*E(7) + 36*E(7)^3 -
       50*E(7)^4 - 50*E(7)^5 + 36*E(7)^6)*x1^3*x2 + (10*E(7) - 16*E(7)^2 - 16*E(7)^3 + 10*E(7)^4 -
       20*E(7)^6)*x1^3*x3 + ( - 87*E(7) - 87*E(7)^2 - 39*E(7)^4 - 108*E(7)^5 - 39*E(7)^6)*x1^2*x2^2
       + (48*E(7) + 30*E(7)^2 - 6*E(7)^3 + 30*E(7)^4 + 48*E(7)^5)*x1^2*x2*x3 + ( - 3*E(7) - 3*E(7)^4
       - 3*E(7)^5)*x1^2*x3^2 + ( - 17*E(7) - 48*E(7)^2 - 17*E(7)^3 - 38*E(7)^5 - 38*E(7)^6)*x1*x2^3
       + (21*E(7) + 33*E(7)^2 + 6*E(7)^3 + 6*E(7)^4 + 33*E(7)^5 + 21*E(7)^6)*x1*x2^2*x3 + ( - 3*E(7)
       - 3*E(7)^2)*x1*x2*x3^2 + ( - E(7) - E(7)^5)*x1*x3^3 + (3*E(7) - 3*E(7)^2 - 3*E(7)^3 +
       3*E(7)^4 - 5*E(7)^6)*x2^4 + (5*E(7)^2 + 3*E(7)^3 - E(7)^4 + 3*E(7)^5 + 5*E(7)^6)*x2^3*x3 +
       x2*x3^3
f133 = x1^3*x2 + x1^3*x3 + x1^3*x4 + x1^3*x5 + x1*x2^3 + x1*x3^3 + x1*x4^3 + x1*x5^3 + x2^3*x3 +
       x2^3*x4 + x2^3*x5 + x2*x3^3 + x2*x4^3 + x2*x5^3 + x3^3*x4 + x3^3*x5 + x3*x4^3 + x3*x5^3 +
       x4^3*x5 + x4*x5^3
f134 = x1^2*x2*x3 + x1^2*x2*x4 + x1^2*x2*x5 + x1^2*x3*x4 + x1^2*x3*x5 + x1^2*x4*x5 + x1*x2^2*x3 +
       x1*x2^2*x4 + x1*x2^2*x5 + x1*x2*x3^2 + x1*x2*x4^2 + x1*x2*x5^2 + x1*x3^2*x4 + x1*x3^2*x5 +
       x1*x3*x4^2 + x1*x3*x5^2 + x1*x4^2*x5 + x1*x4*x5^2 + x2^2*x3*x4 + x2^2*x3*x5 + x2^2*x4*x5 +
       x2*x3^2*x4 + x2*x3^2*x5 + x2*x3*x4^2 + x2*x3*x5^2 + x2*x4^2*x5 + x2*x4*x5^2 + x3^2*x4*x5 +
       x3*x4^2*x5 + x3*x4*x5^2
f135 = x1*x2*x3*x4 + x1*x2*x3*x5 + x1*x2*x4*x5 + x1*x3*x4*x5 + x2*x3*x4*x5
f136 = x1^2*x2*x3 + x1^2*x2*x5 + x1^2*x3*x4 + x1^2*x4*x5 + x1*x2^2*x3 + x1*x2^2*x4 + x1*x2*x4^2 +
       x1*x2*x5^2 + x1*x3^2*x4 + x1*x3^2*x5 + x1*x3*x5^2 + x1*x4^2*x5 + x2^2*x3*x5 + x2^2*x4*x5 +
       x2*x3^2*x4 + x2*x3^2*x5 + x2*x3*x4^2 + x2*x4*x5^2 + x3*x4^2*x5 + x3*x4*x5^2
f137 = x2^3*x5 + x2*x3^3 + x3*x4^3 + x4*x5^3
f138 = x2^2*x3^2 + x2^2*x5^2 + x3^2*x4^2 + x4^2*x5^2
f139 = x2^3*x3 + x2*x5^3 + x3^3*x4 + x4^3*x5
f140 = x2^3*x4 + x2*x4^3 + x3^3*x5 + x3*x5^3
f141 = x2^2*x4*x5 + x2*x3^2*x5 + x2*x3*x4^2 + x3*x4*x5^2
f142 = x2^2*x3*x5 + x2*x3^2*x4 + x2*x4*x5^2 + x3*x4^2*x5
f143 = x2^2*x4^2 + x3^2*x5^2
f144 = x2^2*x3*x4 + x2*x3*x5^2 + x2*x4^2*x5 + x3^2*x4*x5
f145 = x1*x2^3 + x1*x3^3 + x1*x4^3 + x1*x5^3
f146 = x1*x2^2*x5 + x1*x2*x3^2 + x1*x3*x4^2 + x1*x4*x5^2
f147 = x1*x2^2*x3 + x1*x2*x5^2 + x1*x3^2*x4 + x1*x4^2*x5
f148 = x1*x2^2*x4 + x1*x2*x4^2 + x1*x3^2*x5 + x1*x3*x5^2
f149 = x1^3*x2 + x1*x3^3 + x2^3*x3
f150 = E(7)^3*x1^4 + ( - 2*E(7) - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1^3*x3 + (E(7)^2 + E(7)^3 +
       E(7)^4 + E(7)^6)*x1^2*x2^2 - 4*x1^2*x2*x3 + ( - E(7) - E(7)^3 - E(7)^4)*x1^2*x3^2 + (2*E(7) +
       2*E(7)^3 + 2*E(7)^4)*x1*x2^3 - 4*E(7)^3*x1*x2^2*x3 - 4*E(7)*x1*x2*x3^2 + E(7)*x2^4 + (E(7) +
       E(7)^4 + E(7)^5 + E(7)^6)*x2^2*x3^2 + ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 2*E(7)^6)*x2*x3^3
       + x3^4
f151 = x1^4 + (2*E(7) + 2*E(7)^2 + 2*E(7)^4)*x1^3*x3 + ( - E(7) - E(7)^2 - E(7)^4)*x1^2*x2^2 -
       4*x1^2*x2*x3 + ( - E(7) - E(7)^2 - E(7)^4)*x1^2*x3^2 + (2*E(7) + 2*E(7)^2 + 2*E(7)^4)*x1*x2^3
       - 4*x1*x2^2*x3 - 4*x1*x2*x3^2 + x2^4 + ( - E(7) - E(7)^2 - E(7)^4)*x2^2*x3^2 + (2*E(7) +
       2*E(7)^2 + 2*E(7)^4)*x2*x3^3 + x3^4
f152 = E(7)^5*x1^4 + ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 2*E(7)^6)*x1^3*x3 + (E(7) + E(7)^2 +
       E(7)^3 + E(7)^5)*x1^2*x2^2 - 4*x1^2*x2*x3 + ( - E(7)^2 - E(7)^4 - E(7)^5)*x1^2*x3^2 +
       (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5)*x1*x2^3 - 4*E(7)^5*x1*x2^2*x3 - 4*E(7)^4*x1*x2*x3^2 +
       E(7)^4*x2^4 + (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^6)*x2^2*x3^2 + ( - 2*E(7) - 2*E(7)^2 -
       2*E(7)^3 - 2*E(7)^5)*x2*x3^3 + x3^4
f153 = (63*E(7)^2 - 50*E(7)^3 + 91*E(7)^4 - 50*E(7)^5 + 63*E(7)^6)*x1^4 + (324*E(7) + 260*E(7)^3 +
       116*E(7)^4 + 116*E(7)^5 + 260*E(7)^6)*x1^3*x2 + (60*E(7) - 48*E(7)^2 + 88*E(7)^3 - 48*E(7)^4
       + 60*E(7)^5)*x1^3*x3 + ( - 152*E(7) - 152*E(7)^2 - 274*E(7)^4 + 68*E(7)^5 -
       274*E(7)^6)*x1^2*x2^2 + ( - 208*E(7) - 40*E(7)^2 - 132*E(7)^3 - 132*E(7)^4 - 40*E(7)^5 -
       208*E(7)^6)*x1^2*x2*x3 + ( - 20*E(7) + 6*E(7)^2 - 20*E(7)^3 - 10*E(7)^5 -
       10*E(7)^6)*x1^2*x3^2 + ( - 128*E(7) + 32*E(7)^2 - 128*E(7)^3 - 72*E(7)^5 - 72*E(7)^6)*x1*x2^3
       + (52*E(7)^2 - 44*E(7)^3 + 76*E(7)^4 - 44*E(7)^5 + 52*E(7)^6)*x1*x2^2*x3 + (8*E(7) + 4*E(7)^2
       + 4*E(7)^3 + 8*E(7)^4 + 12*E(7)^6)*x1*x2*x3^2 + ( - 24*E(7) - 20*E(7)^3 - 8*E(7)^4 - 8*E(7)^5
       - 20*E(7)^6)*x1*x3^3 + (25*E(7) + 11*E(7)^2 + 11*E(7)^3 + 25*E(7)^4 + 31*E(7)^6)*x2^4 + x3^4
f154 = ( - 41*E(7) - 18*E(7)^2 - 18*E(7)^3 - 41*E(7)^4 - 51*E(7)^6)*x1^4 + ( - 52*E(7) + 42*E(7)^2 -
       75*E(7)^3 + 42*E(7)^4 - 52*E(7)^5)*x1^3*x2 + (22*E(7) + 22*E(7)^2 + 39*E(7)^4 - 10*E(7)^5 +
       39*E(7)^6)*x1^3*x3 + (124*E(7) + 25*E(7)^2 + 80*E(7)^3 + 80*E(7)^4 + 25*E(7)^5 +
       124*E(7)^6)*x1^2*x2^2 + (61*E(7) - 15*E(7)^2 + 61*E(7)^3 + 34*E(7)^5 + 34*E(7)^6)*x1^2*x2*x3
       + ( - 4*E(7)^2 + 3*E(7)^3 - 6*E(7)^4 + 3*E(7)^5 - 4*E(7)^6)*x1^2*x3^2 + ( - 26*E(7)^2 +
       21*E(7)^3 - 37*E(7)^4 + 21*E(7)^5 - 26*E(7)^6)*x1*x2^3 + ( - 34*E(7) - 16*E(7)^2 - 16*E(7)^3
       - 34*E(7)^4 - 43*E(7)^6)*x1*x2^2*x3 + ( - 5*E(7) - 3*E(7)^3 - E(7)^4 - E(7)^5 -
       3*E(7)^6)*x1*x2*x3^2 + (4*E(7) - 3*E(7)^2 + 6*E(7)^3 - 3*E(7)^4 + 4*E(7)^5)*x1*x3^3 + ( -
       11*E(7) - 9*E(7)^3 - 4*E(7)^4 - 4*E(7)^5 - 9*E(7)^6)*x2^4 + x2*x3^3
f155 = ( - 4*E(7) - 8*E(7)^2 - 4*E(7)^3 - 7*E(7)^5 - 7*E(7)^6)*x1^4 + (4*E(7)^2 + 4*E(7)^3 -
       4*E(7)^4 + 4*E(7)^5 + 4*E(7)^6)*x1^3*x2 + ( - 20*E(7) - 20*E(7)^2 - 8*E(7)^4 - 28*E(7)^5 -
       8*E(7)^6)*x1^3*x3 + (4*E(7)^2 + 4*E(7)^3 + 6*E(7)^6)*x1^2*x2^2 + (12*E(7) + 24*E(7)^2 +
       4*E(7)^3 + 4*E(7)^4 + 24*E(7)^5 + 12*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) + 10*E(7)^3 - 10*E(7)^4
       - 10*E(7)^5 + 10*E(7)^6)*x1^2*x3^2 + (16*E(7) - 8*E(7)^3 + 12*E(7)^4 + 12*E(7)^5 -
       8*E(7)^6)*x1*x2^3 + (16*E(7) + 44*E(7)^2 + 16*E(7)^3 + 36*E(7)^5 + 36*E(7)^6)*x1*x2^2*x3 + (
       - 16*E(7) - 8*E(7)^2 - 8*E(7)^4 - 16*E(7)^5)*x1*x2*x3^2 + ( - 8*E(7)^2 - 4*E(7)^3 - 4*E(7)^5
       - 8*E(7)^6)*x1*x3^3 + (9*E(7) + 5*E(7)^2 - 2*E(7)^3 + 5*E(7)^4 + 9*E(7)^5)*x2^4 + x3^4
f156 = (113*E(7) + 50*E(7)^2 + 50*E(7)^3 + 113*E(7)^4 + 141*E(7)^6)*x1^4 + ( - 144*E(7) - 144*E(7)^2
       - 260*E(7)^4 + 64*E(7)^5 - 260*E(7)^6)*x1^3*x2 + (136*E(7) + 108*E(7)^3 + 48*E(7)^4 +
       48*E(7)^5 + 108*E(7)^6)*x1^3*x3 + (152*E(7)^2 - 122*E(7)^3 + 220*E(7)^4 - 122*E(7)^5 +
       152*E(7)^6)*x1^2*x2^2 + ( - 208*E(7) - 40*E(7)^2 - 132*E(7)^3 - 132*E(7)^4 - 40*E(7)^5 -
       208*E(7)^6)*x1^2*x2*x3 + (10*E(7) - 10*E(7)^2 + 16*E(7)^3 - 10*E(7)^4 + 10*E(7)^5)*x1^2*x3^2
       + (72*E(7) - 56*E(7)^2 + 104*E(7)^3 - 56*E(7)^4 + 72*E(7)^5)*x1*x2^3 + (96*E(7) + 44*E(7)^2 +
       44*E(7)^3 + 96*E(7)^4 + 120*E(7)^6)*x1*x2^2*x3 + ( - 8*E(7) + 4*E(7)^2 - 8*E(7)^3 - 4*E(7)^5
       - 4*E(7)^6)*x1*x2*x3^2 + (12*E(7) + 12*E(7)^2 + 20*E(7)^4 - 4*E(7)^5 + 20*E(7)^6)*x1*x3^3 + (
       - 25*E(7) + 6*E(7)^2 - 25*E(7)^3 - 14*E(7)^5 - 14*E(7)^6)*x2^4 + x3^4
f157 = ( - 44*E(7) - 44*E(7)^2 - 21*E(7)^4 - 53*E(7)^5 - 21*E(7)^6)*x1^4 + (104*E(7) + 60*E(7)^2 -
       28*E(7)^3 + 60*E(7)^4 + 104*E(7)^5)*x1^3*x2 + (8*E(7) + 28*E(7)^2 + 8*E(7)^3 + 20*E(7)^5 +
       20*E(7)^6)*x1^3*x3 + ( - 60*E(7) + 36*E(7)^3 - 42*E(7)^4 - 42*E(7)^5 + 36*E(7)^6)*x1^2*x2^2 +
       ( - 12*E(7) - 24*E(7)^2 - 24*E(7)^5 - 12*E(7)^6)*x1^2*x2*x3 + (8*E(7) - 8*E(7)^2 - 8*E(7)^3 +
       8*E(7)^4 - 12*E(7)^6)*x1*x2^3 + x3^4
f158 = (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x5^2 + (E(7) + E(7)^2 + E(7)^3 - E(7)^6)*x1*x2*x5^2
       + ( - E(7) - E(7)^2 - E(7)^4)*x1*x3*x5^2 + (E(7)^3 + E(7)^4)*x2^2*x5^2 + (E(7)^2 + E(7)^3 -
       E(7)^5)*x2*x3*x5^2 + x3^2*x5^2
f159 = (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x4*x5 + (E(7) + E(7)^2 + E(7)^3 -
       E(7)^6)*x1*x2*x4*x5 + ( - E(7) - E(7)^2 - E(7)^4)*x1*x3*x4*x5 + (E(7)^3 + E(7)^4)*x2^2*x4*x5
       + (E(7)^2 + E(7)^3 - E(7)^5)*x2*x3*x4*x5 + x3^2*x4*x5
f160 = (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x4^2 + (E(7) + E(7)^2 + E(7)^3 - E(7)^6)*x1*x2*x4^2
       + ( - E(7) - E(7)^2 - E(7)^4)*x1*x3*x4^2 + (E(7)^3 + E(7)^4)*x2^2*x4^2 + (E(7)^2 + E(7)^3 -
       E(7)^5)*x2*x3*x4^2 + x3^2*x4^2
f161 = ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + E(7)^6)*x1^2*x5^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5 +
       2*E(7)^6)*x1*x2*x5^2 + ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^4 - 2*E(7)^5)*x1*x3*x5^2 + ( - E(7) -
       3*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x2^2*x5^2 + x3^2*x5^2
f162 = ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + E(7)^6)*x1^2*x4*x5 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5 +
       2*E(7)^6)*x1*x2*x4*x5 + ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^4 - 2*E(7)^5)*x1*x3*x4*x5 + ( - E(7) -
       3*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x2^2*x4*x5 + x3^2*x4*x5
f163 = ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + E(7)^6)*x1^2*x4^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5 +
       2*E(7)^6)*x1*x2*x4^2 + ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^4 - 2*E(7)^5)*x1*x3*x4^2 + ( - E(7) -
       3*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x2^2*x4^2 + x3^2*x4^2
f164 = x2^4 + x5^4
f165 = x1^2*x3^2 + x1^2*x4^2 + x2^2*x3^2 + x2^2*x4^2 + x3^2*x5^2 + x4^2*x5^2
f166 = x1^3*x2 + x1^3*x5 + x1*x2^3 + x1*x5^3 + x2^3*x5 + x2*x5^3
f167 = x1*x2*x3^2 + x1*x2*x4^2 + x1*x3^2*x5 + x1*x4^2*x5 + x2*x3^2*x5 + x2*x4^2*x5
f168 = x1^2*x2*x5 + x1*x2^2*x5 + x1*x2*x5^2
f169 = x3^3*x4 + x3*x4^3
f170 = x1^2*x3*x4 + x2^2*x3*x4 + x3*x4*x5^2
f171 = x1^3*x3 + x1^3*x4 + x2^3*x3 + x2^3*x4 + x3*x5^3 + x4*x5^3
f172 = x1*x3^2*x4 + x1*x3*x4^2 + x2*x3^2*x4 + x2*x3*x4^2 + x3^2*x4*x5 + x3*x4^2*x5
f173 = x1*x2*x3*x4 + x1*x3*x4*x5 + x2*x3*x4*x5
f174 = x2^3*x3 + x2^3*x4 + x3*x5^3 + x4*x5^3
f175 = x2^2*x3^2 + x2^2*x4^2 + x3^2*x5^2 + x4^2*x5^2
f176 = x2*x3^3 + x2*x4^3 + x3^3*x5 + x4^3*x5
f177 = x2*x3^2*x4 + x2*x3*x4^2 + x3^2*x4*x5 + x3*x4^2*x5
f178 = x2^3*x5 + x2*x5^3
f179 = x2^2*x3*x5 + x2^2*x4*x5 + x2*x3*x5^2 + x2*x4*x5^2
f180 = x2*x3^2*x5 + x2*x4^2*x5
f181 = x1*x2^2*x3 + x1*x2^2*x4 + x1*x3*x5^2 + x1*x4*x5^2
f182 = ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^6)*x1^2*x5^2 + 2*E(7)^4*x1*x2*x5^2 + 2*x1*x3*x5^2 +
       2*E(7)^5*x1*x4*x5^2 + E(7)^5*x2^2*x5^2 + ( - E(7) + E(7)^2 + E(7)^3 + E(7)^5)*x2*x3*x5^2 + (
       - E(7)^2 - E(7)^4 - E(7)^5 - 2*E(7)^6)*x2*x4*x5^2 + E(7)^4*x3^2*x5^2 + ( - E(7)^2 + E(7)^3 +
       E(7)^4 + E(7)^6)*x3*x4*x5^2 + x4^2*x5^2
f183 = (2*E(7) + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5)*x1^2*x5^2 + 2*E(7)^2*x1*x2*x5^2 + 2*x1*x3*x5^2 +
       2*E(7)^6*x1*x4*x5^2 + E(7)^6*x2^2*x5^2 + ( - E(7) - 2*E(7)^4 - E(7)^5 - E(7)^6)*x2*x3*x5^2 +
       (E(7) + E(7)^2 - E(7)^3 + E(7)^6)*x2*x4*x5^2 + E(7)^2*x3^2*x5^2 + ( - 2*E(7) - E(7)^2 -
       E(7)^3 - E(7)^5)*x3*x4*x5^2 + x4^2*x5^2
f184 = (4*E(7) + 2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + 4*E(7)^6)*x1^3*x2 + (2*E(7) + 2*E(7)^4
       + 2*E(7)^5)*x1^3*x3 + (2*E(7) + 2*E(7)^2 + 2*E(7)^4 + 2*E(7)^6)*x1^3*x4 + (E(7) + E(7)^2 +
       E(7)^4 + E(7)^6)*x1^2*x2^2 + ( - 4*E(7) - 4*E(7)^4)*x1^2*x2*x3 + ( - 4*E(7)^2 - 4*E(7)^3 -
       4*E(7)^4)*x1^2*x2*x4 + ( - 2*E(7) - 3*E(7)^2 - 3*E(7)^3 - 3*E(7)^4 - 3*E(7)^5 -
       2*E(7)^6)*x1^2*x3^2 + ( - 4*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 4*E(7)^5 - 4*E(7)^6)*x1^2*x3*x4 +
       (E(7) - 3*E(7)^4 - 3*E(7)^5)*x1^2*x4^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4)*x1*x2^3 + (E(7)^2 +
       2*E(7)^3 + E(7)^4 + 2*E(7)^5 + E(7)^6)*x1*x2^2*x3 + (E(7) + 5*E(7)^4 + 5*E(7)^5)*x1*x2^2*x4 +
       (E(7) + E(7)^2 + E(7)^4 + E(7)^6)*x1*x2*x3^2 + (E(7) + E(7)^4)*x1*x2*x4^2 + (3*E(7) +
       3*E(7)^4)*x1*x3^3 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4)*x1*x3^2*x4 + (6*E(7) + 5*E(7)^2 +
       5*E(7)^3 + 5*E(7)^4 + 5*E(7)^5 + 6*E(7)^6)*x1*x3*x4^2 + (3*E(7)^2 + 2*E(7)^3 + 3*E(7)^4 +
       2*E(7)^5 + 3*E(7)^6)*x1*x4^3 + ( - E(7)^4 - E(7)^5)*x2^4 + ( - E(7) - E(7)^4)*x2^3*x4 + ( -
       E(7)^2 - E(7)^3 - E(7)^4)*x2^2*x3^2 + ( - 2*E(7) - E(7)^2 - E(7)^3 - E(7)^4 - E(7)^5 -
       2*E(7)^6)*x2^2*x3*x4 + ( - E(7)^3 - E(7)^5)*x2^2*x4^2 + ( - E(7)^2 - E(7)^4 - E(7)^6)*x2*x3^3
       + ( - E(7) - E(7)^4 - E(7)^5)*x2*x3^2*x4 + ( - E(7) - E(7)^2 - E(7)^4 - E(7)^6)*x2*x3*x4^2 +
       x4^4
f185 = 2*E(7)^4*x1^3*x2 + (2*E(7)^4 + 2*E(7)^6)*x1^3*x3 + ( - 2*E(7) + 2*E(7)^2 - 2*E(7)^3)*x1^3*x4
       + ( - E(7) + E(7)^2 - E(7)^3)*x1^2*x2^2 + E(7)^4*x1^2*x3^2 + (E(7)^4 + E(7)^6)*x1^2*x4^2 -
       x1*x2^3 + (E(7) + E(7)^3 + E(7)^6)*x1*x2^2*x3 + (E(7)^4 + E(7)^6)*x1*x2^2*x4 + ( - E(7) +
       E(7)^2 - E(7)^3)*x1*x2*x3^2 + x1*x3^2*x4 + E(7)^4*x1*x3*x4^2 + ( - E(7) - E(7)^3 -
       E(7)^6)*x1*x4^3 - x2^2*x3^2 - E(7)^4*x2^2*x3*x4 + ( - E(7) - E(7)^3 - E(7)^6)*x2^2*x4^2 +
       (E(7) + E(7)^3 + E(7)^6)*x2*x3^3 + ( - E(7)^4 - E(7)^6)*x2*x3^2*x4 + (E(7) - E(7)^2 +
       E(7)^3)*x2*x3*x4^2 + x3*x4^3
f186 = ( - 6*E(7) - 2*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 2*E(7)^5 - 6*E(7)^6)*x1^4 + ( - 4*E(7) -
       4*E(7)^2 - 8*E(7)^4 + 2*E(7)^5 - 8*E(7)^6)*x1^3*x2 + ( - 6*E(7) - 2*E(7)^2 - 2*E(7)^3 -
       6*E(7)^4 - 6*E(7)^6)*x1^3*x3 + ( - 4*E(7) + 2*E(7)^2 - 6*E(7)^3 + 2*E(7)^4 -
       4*E(7)^5)*x1^3*x4 + ( - 2*E(7) + E(7)^2 - 3*E(7)^3 + E(7)^4 - 2*E(7)^5)*x1^2*x2^2 + ( -
       8*E(7)^2 + 4*E(7)^3 - 12*E(7)^4 + 4*E(7)^5 - 8*E(7)^6)*x1^2*x2*x3 + ( - 8*E(7) - 8*E(7)^3 -
       4*E(7)^4 - 4*E(7)^5 - 8*E(7)^6)*x1^2*x2*x4 + ( - 2*E(7) - 2*E(7)^2 - 4*E(7)^4 + E(7)^5 -
       4*E(7)^6)*x1^2*x3^2 + ( - 8*E(7) + 4*E(7)^2 - 8*E(7)^3 - 4*E(7)^5 - 4*E(7)^6)*x1^2*x3*x4 +
       (5*E(7) + 3*E(7)^2 + 3*E(7)^3 + 5*E(7)^4 + 5*E(7)^6)*x1^2*x4^2 + ( - 4*E(7) - 3*E(7)^3 -
       E(7)^4 - E(7)^5 - 3*E(7)^6)*x1*x2^3 + (E(7) - E(7)^2 + E(7)^3 + E(7)^5 + E(7)^6)*x1*x2^2*x3 +
       (3*E(7) + E(7)^2 + E(7)^3 + 3*E(7)^4 + 5*E(7)^6)*x1*x2^2*x4 + (4*E(7) - 3*E(7)^2 + 7*E(7)^3 -
       3*E(7)^4 + 4*E(7)^5)*x1*x2*x3^2 + ( - 18*E(7) - 6*E(7)^2 - 12*E(7)^3 - 12*E(7)^4 - 6*E(7)^5 -
       18*E(7)^6)*x1*x2*x3*x4 + (2*E(7)^2 - E(7)^3 + 3*E(7)^4 - E(7)^5 + 2*E(7)^6)*x1*x2*x4^2 +
       (E(7)^3 - E(7)^4 + E(7)^5)*x1*x3^3 + ( - 4*E(7) - 3*E(7)^3 - E(7)^4 - E(7)^5 -
       3*E(7)^6)*x1*x3^2*x4 + (2*E(7)^4 - E(7)^5 + 2*E(7)^6)*x1*x3*x4^2 + (E(7) - E(7)^2 + E(7)^3 +
       E(7)^5 + E(7)^6)*x1*x4^3 + (2*E(7) + E(7)^2 + E(7)^3 + 2*E(7)^4 + 2*E(7)^6)*x2^4 + ( - 8*E(7)
       - 2*E(7)^2 - 5*E(7)^3 - 5*E(7)^4 - 2*E(7)^5 - 8*E(7)^6)*x2^3*x3 + (E(7)^2 - E(7)^3 + 2*E(7)^4
       - E(7)^5 + E(7)^6)*x2^3*x4 + (6*E(7) + 5*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + 5*E(7)^6)*x2^2*x3^2 +
       (E(7) + E(7)^2 + E(7)^4 + E(7)^6)*x2^2*x3*x4 + (E(7) + E(7)^3)*x2^2*x4^2 + ( - 4*E(7) -
       2*E(7)^2 - 2*E(7)^3 - 4*E(7)^4 - 5*E(7)^6)*x2*x3^2*x4 + ( - E(7) + E(7)^2 - 2*E(7)^3 + E(7)^4
       - E(7)^5)*x2*x3*x4^2 + x3^3*x4
f187 = (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^6)*x1*x2*x5^2 - 2*x1*x3*x5^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^4
       + 2*E(7)^5 + 2*E(7)^6)*x1*x4*x5^2 + ( - E(7)^2 - E(7)^3 - E(7)^4 - E(7)^5 - E(7)^6)*x2^2*x5^2
       + ( - E(7)^2 - E(7)^3 - E(7)^6)*x3^2*x5^2 + x4^2*x5^2
f188 = ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1^2*x5^2 + (4*E(7) + 2*E(7)^2 +
       2*E(7)^4 + 4*E(7)^5)*x1*x2*x5^2 + ( - 4*E(7)^2 - 2*E(7)^3 - 2*E(7)^5 - 4*E(7)^6)*x1*x3*x5^2 +
       ( - 2*E(7)^3 - 2*E(7)^6)*x1*x4*x5^2 + ( - 2*E(7) - E(7)^4 - E(7)^5)*x2^2*x5^2 + (E(7) -
       E(7)^2 + E(7)^3)*x2*x3*x5^2 + ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + E(7)^6)*x2*x4*x5^2 + ( -
       2*E(7) - E(7)^2 + E(7)^3 - E(7)^4 - 2*E(7)^5)*x3^2*x5^2 + x3*x4*x5^2
f189 = 4*E(7)^6*x1^4 - 4*E(7)^4*x1^2*x2*x3 - 4*E(7)^2*x1^2*x2*x4 - 4*E(7)^5*x1^2*x3*x4 +
       4*E(7)^5*x1*x2^2*x3 + 12*E(7)^6*x1*x2*x3*x4 + 4*E(7)^4*x1*x2*x4^2 + 4*E(7)^2*x1*x3^2*x4 +
       E(7)^3*x2^4 + E(7)*x3^4 + x4^4
f190 = - 3*E(7)^4*x1^4 - 6*E(7)^5*x1^3*x2 - 6*E(7)*x1^3*x3 - 6*E(7)^6*x1^3*x4 - 5*E(7)^2*x1^2*x2*x3
       - 5*x1^2*x2*x4 - 5*E(7)^3*x1^2*x3*x4 - E(7)^3*x1*x2^2*x3 - 9*E(7)^4*x1*x2*x3*x4 -
       E(7)^2*x1*x2*x4^2 - x1*x3^2*x4 + E(7)^2*x2^3*x4 + E(7)^3*x2*x3^3 + x3*x4^3
f191 = - 2*E(7)^2*x1^4 - 4*E(7)^3*x1^3*x2 - 4*E(7)^6*x1^3*x3 - 4*E(7)^4*x1^3*x4 - 2*x1^2*x2*x3 -
       2*E(7)^5*x1^2*x2*x4 - 2*E(7)*x1^2*x3*x4 - 2*E(7)*x1*x2^2*x3 - 6*E(7)^2*x1*x2*x3*x4 -
       2*x1*x2*x4^2 - 2*E(7)^5*x1*x3^2*x4 + E(7)^5*x2^2*x3^2 + E(7)*x2^2*x4^2 + x3^2*x4^2
f192 = 3*E(7)^5*x1^4 + 2*E(7)^6*x1^3*x2 + 2*E(7)^2*x1^3*x3 + 2*x1^3*x4 + 3*E(7)^3*x1^2*x2*x3 +
       3*E(7)*x1^2*x2*x4 + 3*E(7)^4*x1^2*x3*x4 + E(7)^4*x1*x2^2*x3 + 3*E(7)^5*x1*x2*x3*x4 +
       E(7)^3*x1*x2*x4^2 + E(7)*x1*x3^2*x4 + E(7)^6*x2^2*x3*x4 + E(7)^2*x2*x3^2*x4 + x2*x3*x4^2
f193 = - E(7)*x1^4 - 2*E(7)^2*x1^3*x2 - 2*E(7)^5*x1^3*x3 - 2*E(7)^3*x1^3*x4 - 3*E(7)^6*x1^2*x2*x3 -
       3*E(7)^4*x1^2*x2*x4 - 3*x1^2*x3*x4 + E(7)^4*x1*x2^3 - 3*E(7)*x1*x2*x3*x4 + E(7)^6*x1*x3^3 +
       x1*x4^3
f194 = 2*E(7)^3*x1^2*x5^2 + E(7)^5*x2^2*x5^2 + E(7)^4*x3^2*x5^2 + x4^2*x5^2
f195 = (24*E(7) - 8*E(7)^2 - 8*E(7)^3 + 24*E(7)^4 - 38*E(7)^6)*x1^4 + (88*E(7) + 148*E(7)^2 +
       48*E(7)^3 + 48*E(7)^4 + 148*E(7)^5 + 88*E(7)^6)*x1^3*x2 + (24*E(7) - 12*E(7)^2 - 48*E(7)^3 -
       12*E(7)^4 + 24*E(7)^5)*x1^3*x3 + ( - 16*E(7) + 8*E(7)^3 + 4*E(7)^4 + 4*E(7)^5 +
       8*E(7)^6)*x1^3*x4 + ( - 84*E(7) + 54*E(7)^3 - 42*E(7)^4 - 42*E(7)^5 + 54*E(7)^6)*x1^2*x2^2 +
       (60*E(7)^2 + 12*E(7)^3 - 36*E(7)^4 + 12*E(7)^5 + 60*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) -
       24*E(7)^2 - 12*E(7)^3 - 12*E(7)^5 - 12*E(7)^6)*x1^2*x2*x4 + (6*E(7) + 24*E(7)^2 + 24*E(7)^3 +
       24*E(7)^4 + 24*E(7)^5 + 6*E(7)^6)*x1^2*x3^2 + ( - 12*E(7)^4 - 12*E(7)^5 -
       12*E(7)^6)*x1^2*x3*x4 + ( - 20*E(7) - 60*E(7)^2 - 20*E(7)^3 - 36*E(7)^5 - 36*E(7)^6)*x1*x2^3
       + ( - 24*E(7) - 24*E(7)^2 - 12*E(7)^4 - 48*E(7)^5 - 12*E(7)^6)*x1*x2^2*x3 -
       12*E(7)^3*x1*x2^2*x4 - 12*E(7)*x1*x2*x3^2 + ( - 4*E(7)^2 - 4*E(7)^3 - 8*E(7)^4 - 4*E(7)^5 -
       4*E(7)^6)*x1*x3^3 + (6*E(7) + 3*E(7)^2 - E(7)^3 + 3*E(7)^4 + 6*E(7)^5)*x2^4 + (4*E(7) +
       4*E(7)^4 - 4*E(7)^6)*x2^3*x3 + x4^4
f196 = ( - 38*E(7)^2 - 21*E(7)^3 + 12*E(7)^4 - 21*E(7)^5 - 38*E(7)^6)*x1^4 + (105*E(7) + 105*E(7)^2
       + 54*E(7)^4 + 132*E(7)^5 + 54*E(7)^6)*x1^3*x2 + (25*E(7) - 22*E(7)^3 + 17*E(7)^4 + 17*E(7)^5
       - 22*E(7)^6)*x1^3*x3 + ( - 6*E(7) + 4*E(7)^2 + 4*E(7)^3 - 6*E(7)^4 + 9*E(7)^6)*x1^3*x4 + ( -
       48*E(7) + 54*E(7)^2 + 54*E(7)^3 - 48*E(7)^4 + 78*E(7)^6)*x1^2*x2^2 + (42*E(7) + 81*E(7)^2 +
       42*E(7)^3 + 66*E(7)^5 + 66*E(7)^6)*x1^2*x2*x3 + ( - 3*E(7) - 18*E(7)^2 - 18*E(7)^5 -
       3*E(7)^6)*x1^2*x2*x4 + (9*E(7) + 9*E(7)^2 + 9*E(7)^4 + 9*E(7)^5 + 9*E(7)^6)*x1^2*x3^2 + ( -
       6*E(7) + 3*E(7)^2 - 3*E(7)^3 + 3*E(7)^4 - 6*E(7)^5)*x1^2*x3*x4 + ( - 37*E(7) - 50*E(7)^2 -
       11*E(7)^3 - 11*E(7)^4 - 50*E(7)^5 - 37*E(7)^6)*x1*x2^3 + ( - 27*E(7) - 21*E(7)^2 + 15*E(7)^3
       - 21*E(7)^4 - 27*E(7)^5)*x1*x2^2*x3 + (9*E(7) + 3*E(7)^3 + 6*E(7)^4 + 6*E(7)^5 +
       3*E(7)^6)*x1*x2^2*x4 + (3*E(7) + 3*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + 12*E(7)^6)*x1*x2*x3^2 + ( -
       3*E(7) - 3*E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1*x3^3 + (4*E(7) - 3*E(7)^3 + 3*E(7)^4 + 3*E(7)^5 -
       3*E(7)^6)*x2^4 + ( - 5*E(7)^2 - 3*E(7)^3 - 3*E(7)^5 - 5*E(7)^6)*x2^3*x3 + x3*x4^3
f197 = ( - 6*E(7) - 24*E(7)^2 - 6*E(7)^3 - 27*E(7)^5 - 27*E(7)^6)*x1^4 + (68*E(7) + 42*E(7)^2 -
       10*E(7)^3 + 42*E(7)^4 + 68*E(7)^5)*x1^3*x2 + ( - 28*E(7)^2 - 28*E(7)^3 - 16*E(7)^6)*x1^3*x3 +
       (6*E(7)^2 + 8*E(7)^3 + 4*E(7)^4 + 8*E(7)^5 + 6*E(7)^6)*x1^3*x4 + (67*E(7)^2 + 42*E(7)^3 -
       8*E(7)^4 + 42*E(7)^5 + 67*E(7)^6)*x1^2*x2^2 + (30*E(7) + 44*E(7)^2 + 4*E(7)^3 + 4*E(7)^4 +
       44*E(7)^5 + 30*E(7)^6)*x1^2*x2*x3 + ( - 8*E(7) - 8*E(7)^2 - 2*E(7)^4 - 6*E(7)^5 -
       2*E(7)^6)*x1^2*x2*x4 + (8*E(7) + 13*E(7)^2 + 11*E(7)^3 + 13*E(7)^4 + 8*E(7)^5)*x1^2*x3^2 + (
       - 2*E(7) - 4*E(7)^3 - 6*E(7)^4 - 6*E(7)^5 - 4*E(7)^6)*x1^2*x3*x4 + ( - 30*E(7) - 30*E(7)^2 -
       8*E(7)^4 - 28*E(7)^5 - 8*E(7)^6)*x1*x2^3 + ( - 16*E(7) + 6*E(7)^3 - 16*E(7)^4 - 16*E(7)^5 +
       6*E(7)^6)*x1*x2^2*x3 + ( - 2*E(7) - 6*E(7)^2 - 6*E(7)^3 - 2*E(7)^4)*x1*x2^2*x4 + (2*E(7)^2 +
       2*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1*x2*x3^2 + ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 -
       2*E(7)^5)*x1*x3^3 + (2*E(7) - 2*E(7)^2 - 2*E(7)^3 + 2*E(7)^4 - 3*E(7)^6)*x2^4 + ( - 2*E(7)^2
       - 4*E(7)^5 - 4*E(7)^6)*x2^3*x3 + x3^2*x4^2
f198 = (6*E(7) + 13*E(7)^2 + 12*E(7)^3 + 12*E(7)^4 + 13*E(7)^5 + 6*E(7)^6)*x1^4 + ( - 12*E(7) +
       9*E(7)^3 + 9*E(7)^6)*x1^3*x2 + ( - E(7)^2 - 15*E(7)^3 - 25*E(7)^4 - 15*E(7)^5 -
       E(7)^6)*x1^3*x3 + ( - 5*E(7) - 11*E(7)^2 - 5*E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1^3*x4 + ( -
       9*E(7) - 18*E(7)^2 - 9*E(7)^3 - 6*E(7)^5 - 6*E(7)^6)*x1^2*x2^2 + ( - 6*E(7) - 6*E(7)^2 -
       9*E(7)^4 - 18*E(7)^5 - 9*E(7)^6)*x1^2*x2*x3 + (6*E(7) - 6*E(7)^3 + 6*E(7)^5)*x1^2*x2*x4 + ( -
       3*E(7) + 9*E(7)^3 + 12*E(7)^4 + 12*E(7)^5 + 9*E(7)^6)*x1^2*x3^2 + (3*E(7) + 3*E(7)^2 +
       3*E(7)^3 + 3*E(7)^4 - 3*E(7)^6)*x1^2*x3*x4 + ( - E(7) - 6*E(7)^2 - 10*E(7)^3 - 6*E(7)^4 -
       E(7)^5)*x1*x2^3 + (3*E(7) + 3*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 - 6*E(7)^6)*x1*x2^2*x3 + ( -
       3*E(7)^3 - 6*E(7)^4 - 3*E(7)^5)*x1*x2^2*x4 - 3*E(7)^2*x1*x2*x3^2 + (E(7) + E(7)^2 - 2*E(7)^4
       - 2*E(7)^5 - 2*E(7)^6)*x1*x3^3 + (2*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + 2*E(7)^5)*x2^3*x3 +
       x3^3*x4
f199 = (28*E(7) + 28*E(7)^2 + 16*E(7)^4 + 42*E(7)^5 + 16*E(7)^6)*x1^4 + ( - 40*E(7) + 44*E(7)^2 +
       44*E(7)^3 - 40*E(7)^4 + 68*E(7)^6)*x1^3*x2 + (16*E(7) + 40*E(7)^2 + 16*E(7)^3 + 20*E(7)^5 +
       20*E(7)^6)*x1^3*x3 + ( - 72*E(7) - 114*E(7)^2 - 30*E(7)^3 - 30*E(7)^4 - 114*E(7)^5 -
       72*E(7)^6)*x1^2*x2^2 + ( - 48*E(7) - 24*E(7)^2 + 12*E(7)^3 - 24*E(7)^4 -
       48*E(7)^5)*x1^2*x2*x3 + ( - 6*E(7) - 6*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 + 6*E(7)^6)*x1^2*x3^2 +
       (32*E(7) - 20*E(7)^3 + 16*E(7)^4 + 16*E(7)^5 - 20*E(7)^6)*x1*x2^3 + ( - 24*E(7)^2 - 12*E(7)^3
       + 12*E(7)^4 - 12*E(7)^5 - 24*E(7)^6)*x1*x2^2*x3 + (4*E(7) + 4*E(7)^2 + 4*E(7)^3 + 4*E(7)^4 +
       4*E(7)^5)*x1*x3^3 + (3*E(7) + 8*E(7)^2 + 3*E(7)^3 + 6*E(7)^5 + 6*E(7)^6)*x2^4 + (4*E(7) +
       4*E(7)^2 + 4*E(7)^4 + 8*E(7)^5 + 4*E(7)^6)*x2^3*x3 + x3^4
f200 = (4*E(7) + 3*E(7)^2 - 8*E(7)^3 - 8*E(7)^4 + 3*E(7)^5 + 4*E(7)^6)*x1^4 + ( - 12*E(7) + 9*E(7)^3
       - 12*E(7)^4 - 12*E(7)^5 + 9*E(7)^6)*x1^3*x2 + (19*E(7)^2 + 21*E(7)^3 + 19*E(7)^4 + 21*E(7)^5
       + 19*E(7)^6)*x1^3*x3 + ( - E(7) - 7*E(7)^2 - E(7)^3 - 10*E(7)^5 - 10*E(7)^6)*x1^3*x4 + ( -
       3*E(7) - 12*E(7)^2 - 3*E(7)^3 - 18*E(7)^5 - 18*E(7)^6)*x1^2*x2^2 + ( - 18*E(7) - 18*E(7)^2 -
       9*E(7)^4 - 18*E(7)^5 - 9*E(7)^6)*x1^2*x2*x3 + (12*E(7) + 6*E(7)^2 + 6*E(7)^4 +
       12*E(7)^5)*x1^2*x2*x4 + (3*E(7) - 3*E(7)^3 - 12*E(7)^4 - 12*E(7)^5 - 3*E(7)^6)*x1^2*x3^2 +
       (3*E(7) - 3*E(7)^2 - 3*E(7)^3 + 3*E(7)^4 + 3*E(7)^6)*x1^2*x3*x4 + (7*E(7) + 12*E(7)^2 +
       10*E(7)^3 + 12*E(7)^4 + 7*E(7)^5)*x1*x2^3 + ( - 3*E(7) - 9*E(7)^2 - 9*E(7)^3 - 3*E(7)^4 -
       6*E(7)^6)*x1*x2^2*x3 + (6*E(7)^2 + 9*E(7)^3 + 6*E(7)^4 + 9*E(7)^5 + 6*E(7)^6)*x1*x2^2*x4 -
       3*E(7)^2*x1*x2*x3^2 + ( - E(7) - E(7)^2 + 2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x3^3 + ( - E(7)
       - 3*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 3*E(7)^5 - E(7)^6)*x2^3*x3 + x2*x4^3
f201 = ( - 8*E(7) - 8*E(7)^2 - 5*E(7)^4 - 14*E(7)^5 - 5*E(7)^6)*x1^4 + (14*E(7) - 14*E(7)^2 -
       14*E(7)^3 + 14*E(7)^4 - 18*E(7)^6)*x1^3*x2 + ( - 8*E(7) - 14*E(7)^2 - 8*E(7)^3 - 6*E(7)^5 -
       6*E(7)^6)*x1^3*x3 - 2*x1^3*x4 + (20*E(7) + 34*E(7)^2 + 8*E(7)^3 + 8*E(7)^4 + 34*E(7)^5 +
       20*E(7)^6)*x1^2*x2^2 + (18*E(7) + 7*E(7)^2 + 3*E(7)^3 + 7*E(7)^4 + 18*E(7)^5)*x1^2*x2*x3 +
       (4*E(7) + 4*E(7)^3 + E(7)^4 + E(7)^5 + 4*E(7)^6)*x1^2*x2*x4 + (5*E(7) + 4*E(7)^2 + 4*E(7)^3 +
       5*E(7)^4 + E(7)^6)*x1^2*x3^2 + (E(7)^2 - 2*E(7)^3 + 2*E(7)^4 - 2*E(7)^5 + E(7)^6)*x1^2*x3*x4
       + ( - 13*E(7) + 5*E(7)^3 - 3*E(7)^4 - 3*E(7)^5 + 5*E(7)^6)*x1*x2^3 + (5*E(7)^2 + 5*E(7)^3 -
       8*E(7)^4 + 5*E(7)^5 + 5*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7)^2 + 2*E(7)^5 + 2*E(7)^6)*x1*x2^2*x4 +
       (6*E(7) + 2*E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + 2*E(7)^5 + 6*E(7)^6)*x1*x2*x3^2 + ( - E(7) -
       2*E(7)^3 - E(7)^5)*x1*x3^3 + ( - E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x2^4 + ( -
       E(7) - E(7)^2 - 2*E(7)^4 - 3*E(7)^5 - 2*E(7)^6)*x2^3*x3 + x2*x3*x4^2
f202 = ( - 28*E(7) - 16*E(7)^2 + 7*E(7)^3 - 16*E(7)^4 - 28*E(7)^5)*x1^4 + ( - 76*E(7)^2 - 44*E(7)^3
       + 15*E(7)^4 - 44*E(7)^5 - 76*E(7)^6)*x1^3*x2 + ( - 22*E(7) - 33*E(7)^2 - 6*E(7)^3 - 6*E(7)^4
       - 33*E(7)^5 - 22*E(7)^6)*x1^3*x3 + (9*E(7) + 9*E(7)^2 + 3*E(7)^4 + 10*E(7)^5 +
       3*E(7)^6)*x1^3*x4 + (72*E(7) + 72*E(7)^2 + 32*E(7)^4 + 89*E(7)^5 + 32*E(7)^6)*x1^2*x2^2 +
       (35*E(7) - 19*E(7)^3 + 29*E(7)^4 + 29*E(7)^5 - 19*E(7)^6)*x1^2*x2*x3 + ( - 5*E(7) + 7*E(7)^2
       + 7*E(7)^3 - 5*E(7)^4 + 9*E(7)^6)*x1^2*x2*x4 + ( - 6*E(7)^2 - 3*E(7)^3 - 3*E(7)^5 -
       6*E(7)^6)*x1^2*x3^2 + (2*E(7)^2 + 2*E(7)^5 + 2*E(7)^6)*x1^2*x3*x4 + ( - 13*E(7) + 15*E(7)^2 +
       15*E(7)^3 - 13*E(7)^4 + 24*E(7)^6)*x1*x2^3 + (9*E(7) + 29*E(7)^2 + 9*E(7)^3 + 22*E(7)^5 +
       22*E(7)^6)*x1*x2^2*x3 + ( - 3*E(7) - 5*E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 5*E(7)^5 -
       3*E(7)^6)*x1*x2^2*x4 + (3*E(7) + 3*E(7)^2 - E(7)^4 + 3*E(7)^5 - E(7)^6)*x1*x2*x3^2 + ( -
       3*E(7) - 5*E(7)^2 - E(7)^3 - E(7)^4 - 5*E(7)^5 - 3*E(7)^6)*x2^4 + ( - 3*E(7) - E(7)^2 +
       E(7)^3 - E(7)^4 - 3*E(7)^5)*x2^3*x3 + x2*x3^2*x4
f203 = (E(7)^3 + E(7)^6)*x1^2*x5^2 + ( - E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1*x2*x5^2
       + ( - E(7) - E(7)^2 - 2*E(7)^4 - E(7)^5 - 2*E(7)^6)*x1*x3*x5^2 - E(7)^3*x2^2*x5^2 +
       x3*x4*x5^2
f204 = x1^2*x2^2 + x4^2*x5^2
f205 = x1^2*x2^2 + x1^2*x4^2 + x2^2*x5^2 + x4^2*x5^2
f206 = x1^3*x2 + x1^3*x4 + x1^3*x5 + x1*x2^3 + x1*x4^3 + x1*x5^3 + x2^3*x4 + x2^3*x5 + x2*x4^3 +
       x2*x5^3 + x4^3*x5 + x4*x5^3
f207 = x1^3*x3 + x2^3*x3 + x3*x4^3 + x3*x5^3
f208 = x1^2*x2*x3 + x1^2*x3*x4 + x1^2*x3*x5 + x1*x2^2*x3 + x1*x3*x4^2 + x1*x3*x5^2 + x2^2*x3*x4 +
       x2^2*x3*x5 + x2*x3*x4^2 + x2*x3*x5^2 + x3*x4^2*x5 + x3*x4*x5^2
f209 = x1*x2*x3^2 + x1*x3^2*x4 + x1*x3^2*x5 + x2*x3^2*x4 + x2*x3^2*x5 + x3^2*x4*x5
f210 = x1^3*x2 + x1*x2^3 + x4^3*x5 + x4*x5^3
f211 = x1^2*x2*x3 + x1*x2^2*x3 + x3*x4^2*x5 + x3*x4*x5^2
f212 = x1*x2*x3^2 + x3^2*x4*x5
f213 = x1^2*x2*x4 + x1^2*x2*x5 + x1*x2^2*x4 + x1*x2^2*x5 + x1*x4^2*x5 + x1*x4*x5^2 + x2*x4^2*x5 +
       x2*x4*x5^2
f214 = x1^3*x4 + x1*x4^3 + x2^3*x5 + x2*x5^3
f215 = x1^2*x2*x4 + x1*x2^2*x5 + x1*x4^2*x5 + x2*x4*x5^2
f216 = x1^2*x3*x4 + x1*x3*x4^2 + x2^2*x3*x5 + x2*x3*x5^2
f217 = x1*x3^2*x4 + x2*x3^2*x5
f218 = x1^3*x2 + x1*x5^3 + x2^3*x3 + x3^3*x4 + x4^3*x5
f219 = x1^3*x5 + x1*x2^3 + x2*x3^3 + x3*x4^3 + x4*x5^3
f220 = x1^2*x2^2 + x1^2*x5^2 + x2^2*x3^2 + x3^2*x4^2 + x4^2*x5^2
f221 = x1^3*x4 + x1*x3^3 + x2^3*x5 + x2*x4^3 + x3*x5^3
f222 = x1^2*x4*x5 + x1*x2^2*x5 + x1*x2*x3^2 + x2*x3*x4^2 + x3*x4*x5^2
f223 = x1^2*x2*x5 + x1*x2^2*x3 + x1*x4*x5^2 + x2*x3^2*x4 + x3*x4^2*x5
f224 = x1^2*x2*x3 + x1*x2*x5^2 + x1*x4^2*x5 + x2^2*x3*x4 + x3^2*x4*x5
f225 = x1^2*x3*x5 + x1*x2^2*x4 + x1*x3*x4^2 + x2*x3^2*x5 + x2*x4*x5^2
f226 = x1^2*x2*x4 + x1*x3^2*x4 + x1*x3*x5^2 + x2^2*x3*x5 + x2*x4^2*x5
f227 = x1*x3*x4^2 + x2*x3*x4^2 + x3*x4^2*x5
f228 = - x1^2*x5^2 + ( - 1 + E(4))*x1*x2*x5^2 + ( - 1 + E(4))*x1*x3*x5^2 + ( - 1 + E(4))*x1*x4*x5^2
       + x2^2*x5^2 + ( - 1 - E(4))*x2*x3*x5^2 + ( - 1 - E(4))*x2*x4*x5^2 + x3^2*x5^2 + ( - 1 -
       E(4))*x3*x4*x5^2 + x4^2*x5^2
f229 = x1^2*x5^2 + 2*x1*x2*x5^2 + 2*x1*x3*x5^2 + 2*x1*x4*x5^2 + x2^2*x5^2 + 2*x2*x3*x5^2 +
       2*x2*x4*x5^2 + x3^2*x5^2 + 2*x3*x4*x5^2 + x4^2*x5^2
f230 = - 3*x1^4 + 4*x1^3*x2 + 4*x1^3*x3 + 4*x1^3*x4 - 2*x1^2*x2^2 + 4*x1^2*x2*x3 + 4*x1^2*x2*x4 -
       2*x1^2*x3^2 + 4*x1^2*x3*x4 - 2*x1^2*x4^2 + 8*x1*x2^2*x3 + 4*x1*x2^2*x4 + 4*x1*x2*x3^2 -
       4*x1*x2*x3*x4 + 8*x1*x2*x4^2 + 8*x1*x3^2*x4 + 4*x1*x3*x4^2 + x2^4 + 2*x2^2*x3^2 +
       4*x2^2*x3*x4 + 2*x2^2*x4^2 + 4*x2*x3^2*x4 + 4*x2*x3*x4^2 + x3^4 + 2*x3^2*x4^2 + x4^4
f231 = - x1^4 + 2*x1^2*x2^2 + 2*x1^2*x2*x3 + 2*x1^2*x2*x4 + 2*x1^2*x3^2 + 2*x1^2*x3*x4 + 2*x1^2*x4^2
       + x1*x2^3 + x1*x2^2*x3 + 2*x1*x2^2*x4 + 2*x1*x2*x3^2 + x1*x2*x3*x4 + x1*x2*x4^2 + x1*x3^3 +
       x1*x3^2*x4 + 2*x1*x3*x4^2 + x1*x4^3 + x2^3*x4 + x2^2*x3^2 + 2*x2^2*x3*x4 + x2^2*x4^2 +
       x2*x3^3 + 2*x2*x3^2*x4 + 2*x2*x3*x4^2 + x3^2*x4^2 + x3*x4^3
f232 = x2^2*x5^2 + x3^2*x5^2 + x4^2*x5^2
f233 = x2^3*x4 + x2*x3^3 + x3*x4^3
f234 = x1*x2^3 + x1*x3^3 + x1*x4^3
f235 = x1*x2^2*x4 + x1*x2*x3^2 + x1*x3*x4^2
f236 = 5/3*x1^4 - 2*x1^2*x2^2 - 8*x1*x2*x3*x4 + 4/3*x1*x3^3 + 5/3*x2^4 + 4/3*x2*x4^3 + x3^2*x4^2
f237 = 9/4*x1^4 - x1^3*x3 + 9/2*x1^2*x2^2 - 9*x1^2*x2*x4 + 3*x1^2*x4^2 - 9*x1*x2^2*x3 -
       6*x1*x2*x3*x4 + 9/4*x2^4 - x2^3*x4 + 3*x2^2*x3^2 + x3^4 + x4^4
f238 = 3/8*x1^4 - 3/2*x1^3*x3 + 3/4*x1^2*x2^2 + 5/2*x1^2*x2*x4 + 1/2*x1^2*x4^2 + 5/2*x1*x2^2*x3 -
       x1*x2*x3*x4 + 3/8*x2^4 - 3/2*x2^3*x4 + 1/2*x2^2*x3^2 + x3^2*x4^2
f239 = - 3/32*x1^4 + 3/8*x1^3*x3 + 61/16*x1^2*x2^2 + 27/8*x1^2*x2*x4 + 7/8*x1^2*x4^2 +
       27/8*x1*x2^2*x3 + 17/4*x1*x2*x3*x4 + x1*x3*x4^2 - 3/32*x2^4 + 3/8*x2^3*x4 + 7/8*x2^2*x3^2 +
       x2*x3^2*x4
f240 = 1/4*x1^4 + x1^3*x3 + 1/2*x1^2*x2^2 + x1^2*x2*x4 + x1^2*x3^2 + x1*x2^2*x3 + 2*x1*x2*x3*x4 +
       1/4*x2^4 + x2^3*x4 + x2^2*x4^2
f241 = - 4*x1^2*x5^2 - 4*x1*x3*x5^2 + 4*x2^2*x5^2 + 4*x2*x4*x5^2 - x3^2*x5^2 + x4^2*x5^2
f242 = 4*x1*x2*x5^2 + 2*x1*x4*x5^2 + 2*x2*x3*x5^2 + x3*x4*x5^2
f243 = - 2*x1^3*x4 - 6*x1^2*x2*x3 + 6*x1*x2^2*x4 + 2*x2^3*x3 - x3^3*x4 + x3*x4^3
f244 = - 8/3*x1^3*x2 - x1^3*x4 - 3*x1^2*x2*x3 - 2*x1^2*x3*x4 + 8/3*x1*x2^3 + 3*x1*x2^2*x4 -
       2*x1*x2*x3^2 + 2*x1*x2*x4^2 - x1*x3^2*x4 + 1/3*x1*x4^3 + x2^3*x3 + 2*x2^2*x3*x4 - 1/3*x2*x3^3
       + x2*x3*x4^2
f245 = - 2*E(4)*x1*x5^3 + 2*x2*x5^3 - E(4)*x3*x5^3 + x4*x5^3
f246 = 2*E(4)*x1^3*x5 + 2*x1^2*x2*x5 + 2*E(4)*x1*x2^2*x5 - 4*x1*x2*x3*x5 - 4*E(4)*x1*x2*x4*x5 +
       2*E(4)*x1*x4^2*x5 + 2*x2^3*x5 + 2*x2*x3^2*x5 + E(4)*x3^3*x5 + x4^3*x5
f247 = - 8/3*E(4)*x1^2*x2*x5 - 2*x1^2*x3*x5 - 2*E(4)*x1^2*x4*x5 + 8/3*x1*x2^2*x5 -
       8/3*E(4)*x1*x2*x3*x5 + 8/3*x1*x2*x4*x5 + 2/3*x1*x4^2*x5 + 2*x2^2*x3*x5 + 2*E(4)*x2^2*x4*x5 -
       2/3*E(4)*x2*x3^2*x5 - E(4)*x3^2*x4*x5 + x3*x4^2*x5
f248 = E(4)*x1^3*x5 - 1/3*x1^2*x2*x5 + 2*E(4)*x1^2*x3*x5 - 1/3*E(4)*x1*x2^2*x5 + 2/3*x1*x2*x3*x5 +
       2/3*E(4)*x1*x2*x4*x5 + E(4)*x1*x3^2*x5 - 1/3*E(4)*x1*x4^2*x5 + x2^3*x5 + 2*x2^2*x4*x5 -
       1/3*x2*x3^2*x5 + x2*x4^2*x5
f249 = - 4/3*E(4)*x1^2*x2*x5 + 1/2*x1^2*x3*x5 - 1/2*E(4)*x1^2*x4*x5 + 4/3*x1*x2^2*x5 -
       4/3*E(4)*x1*x2*x3*x5 + 4/3*x1*x2*x4*x5 - E(4)*x1*x3*x4*x5 + 1/3*x1*x4^2*x5 + 1/2*x2^2*x3*x5 -
       1/2*E(4)*x2^2*x4*x5 - 1/3*E(4)*x2*x3^2*x5 + x2*x3*x4*x5
f250 = x3^4 + x4^4 + x5^4
f251 = x3^3*x5 + x4^3*x5
f252 = x1^3*x3 + x2^3*x4
f253 = x3*x5^3 + x4*x5^3
f254 = x3^2*x5^2 + x4^2*x5^2
f255 = x3^2*x4*x5 + x3*x4^2*x5
f256 = x1^3*x5 + x2^3*x5
f257 = x1^3*x4 + x2^3*x3
f258 = x1^2*x2*x5 + x1*x2^2*x5
f259 = x1^2*x2*x3 + x1*x2^2*x4
f260 = x1^2*x2*x4 + x1*x2^2*x3
f261 = x3^2*x4^2 + x3^2*x5^2
f262 = x1^3*x3 + ( - E(3) + E(3)^2)*x1^2*x2*x4 + ( - E(3) + E(3)^2)*x1*x2^2*x3 + x1*x3^3 + (E(3) -
       E(3)^2)*x1*x3*x4^2 + x2^3*x4 + (E(3) - E(3)^2)*x2*x3^2*x4 + x2*x4^3
f263 = 1/4*x1^3*x2 + 3/4*x1^2*x3*x4 + 1/4*x1*x2^3 + x1*x3^3 + 3/4*x2^2*x3*x4 + x2*x4^3
f264 = x1^3*x3 + x1*x3^3 + x2^3*x4 + x2*x4^3
f265 = 1/4*x1^3*x3 - 3/4*x1^2*x2*x4 - 3/2*x1^2*x3*x4 - 3/4*x1*x2^2*x3 + 1/4*x2^3*x4 - 3/2*x2^2*x3*x4
       + x3^3*x4 + x3*x4^3
f266 = 1/4*x1^3*x2 + 1/4*x1^3*x3 + 5/4*x1^2*x2*x4 + 5/4*x1^2*x3*x4 + 1/4*x1*x2^3 + 5/4*x1*x2^2*x3 +
       x1*x2*x3^2 + x1*x2*x4^2 + x1*x3*x4^2 + 1/4*x2^3*x4 + 5/4*x2^2*x3*x4 + x2*x3^2*x4
f267 = x1*x3^3 + x2*x4^3
f268 = x1*x3*x4^2 + x2*x3^2*x4
f269 = - x1^2*x4^2 + x2^2*x3^2
f270 = - 1/2*x1^3*x4 - 3/2*x1^2*x2*x3 + 3/2*x1^2*x3^2 - 3/2*x1^2*x4^2 + 3/2*x1*x2^2*x4 + 1/2*x2^3*x3
       + 3/2*x2^2*x3^2 - 3/2*x2^2*x4^2 - x3^4 + x4^4
f271 = 3/8*x1^3*x4 + 1/8*x1^2*x2*x3 + 1/8*x1^2*x3^2 + 3/8*x1^2*x4^2 - 1/8*x1*x2^2*x4 - x1*x3^2*x4 -
       3/8*x2^3*x3 - 3/8*x2^2*x3^2 - 1/8*x2^2*x4^2 + x2*x3*x4^2
f272 = - 1/4*x1^4 - 9/8*x1^3*x4 - 3/8*x1^2*x2*x3 + 3/8*x1^2*x3^2 - 15/8*x1^2*x4^2 + 3/8*x1*x2^2*x4 -
       x1*x4^3 + 1/4*x2^4 + 9/8*x2^3*x3 + 15/8*x2^2*x3^2 - 3/8*x2^2*x4^2 + x2*x3^3
f273 = - x3^4 + x4^4
f274 = - x1*x3^2*x4 + x2*x3*x4^2
f275 = - x1*x4^3 + x2*x3^3
f276 = - x1^2*x3^2 + x2^2*x4^2
f277 = x1^4 + 12*x1*x2*x3*x4 + x2^4 + x3^4 + x4^4
f278 = x1^2*x2^2 - x1^2*x3^2 + x1^2*x4^2 - 2*x1*x2*x3*x4 + x2^2*x3^2 - x2^2*x4^2 + x3^2*x4^2
f279 = - x1^2*x5^2 + 2*E(4)*x1*x2*x5^2 + 2*x1*x3*x5^2 + 2*E(4)*x1*x4*x5^2 + x2^2*x5^2 -
       2*E(4)*x2*x3*x5^2 + 2*x2*x4*x5^2 - x3^2*x5^2 - 2*E(4)*x3*x4*x5^2 + x4^2*x5^2
f280 = x1^3*x2 - E(4)*x1^3*x3 + x1^3*x4 - 3*x1^2*x2*x3 - 3*E(4)*x1^2*x2*x4 - 3*x1^2*x3*x4 - x1*x2^3
       + 3*E(4)*x1*x2^2*x3 - 3*x1*x2^2*x4 + 3*x1*x2*x3^2 - 3*x1*x2*x4^2 - E(4)*x1*x3^3 +
       3*x1*x3^2*x4 + 3*E(4)*x1*x3*x4^2 - x1*x4^3 + x2^3*x3 + E(4)*x2^3*x4 + 3*x2^2*x3*x4 - x2*x3^3
       - 3*E(4)*x2*x3^2*x4 + 3*x2*x3*x4^2 + E(4)*x2*x4^3 - x3^3*x4 + x3*x4^3
f281 = - 2*x1^3*x3 + 2*x1^2*x2*x3 - 4*x1^2*x2*x4 - x1^2*x3^2 - 2*x1^2*x3*x4 + 2*x1*x2^2*x3 -
       2*x1*x2^2*x4 + 2*x1*x2*x3^2 + 6*x1*x2*x3*x4 + 2*x1*x2*x4^2 - 2*x1*x3^3 - 2*x1*x3^2*x4 +
       2*x1*x3*x4^2 + x2^4 - 2*x2^2*x3*x4 + x2^2*x4^2 - 4*x2*x3^2*x4 + 2*x2*x3*x4^2 + x4^4
f282 = - x1^3*x2 + 2*x1^3*x3 + x1^3*x4 - x1^2*x2*x3 + 2*x1^2*x2*x4 + 2*x1^2*x3^2 + x1^2*x3*x4 -
       x1*x2^3 - 4*x1*x2^2*x3 + x1*x2^2*x4 - x1*x2*x3^2 - x1*x2*x4^2 + 2*x1*x3^3 + x1*x3^2*x4 -
       4*x1*x3*x4^2 + x1*x4^3 - x2^3*x3 + x2^2*x3*x4 - 2*x2^2*x4^2 - x2*x3^3 + 2*x2*x3^2*x4 -
       x2*x3*x4^2 + x3^3*x4 + x3*x4^3
f283 = - x1^3*x3 - 3*x1^2*x2*x4 + 3*x1*x2^2*x3 - x1*x3^3 + 3*x1*x3*x4^2 + x2^3*x4 - 3*x2*x3^2*x4 +
       x2*x4^3
f284 = E(4)*x1^3*x5 + ( - 1 + 2*E(4))*x1^2*x2*x5 + E(4)*x1^2*x3*x5 + ( - 1 - 2*E(4))*x1^2*x4*x5 + (
       - 2 - E(4))*x1*x2^2*x5 - 2*x1*x2*x3*x5 + 2*E(4)*x1*x2*x4*x5 - E(4)*x1*x3^2*x5 - 2*x1*x3*x4*x5
       + (2 - E(4))*x1*x4^2*x5 + x2^3*x5 + ( - 2 + E(4))*x2^2*x3*x5 - x2^2*x4*x5 + ( - 1 -
       2*E(4))*x2*x3^2*x5 - 2*E(4)*x2*x3*x4*x5 - x2*x4^2*x5 - E(4)*x3^3*x5 + ( - 1 +
       2*E(4))*x3^2*x4*x5 + (2 + E(4))*x3*x4^2*x5 + x4^3*x5
f285 = E(4)*x1*x5^3 + x2*x5^3 - E(4)*x3*x5^3 + x4*x5^3
f286 = - E(4)*x1^3*x5 + 3*x1*x2*x3*x5 + 3*E(4)*x1*x2*x4*x5 + 3*x1*x3*x4*x5 + x2^3*x5 -
       3*E(4)*x2*x3*x4*x5 + E(4)*x3^3*x5 + x4^3*x5
f287 = - E(4)*x1^2*x2*x5 - x1^2*x3*x5 - E(4)*x1^2*x4*x5 - x1*x2^2*x5 + E(4)*x1*x2*x3*x5 -
       x1*x2*x4*x5 + x1*x3^2*x5 + E(4)*x1*x3*x4*x5 - x1*x4^2*x5 + x2^2*x3*x5 + E(4)*x2^2*x4*x5 -
       E(4)*x2*x3^2*x5 + x2*x3*x4*x5 + E(4)*x2*x4^2*x5 - E(4)*x3^2*x4*x5 + x3*x4^2*x5
f288 = - 8*E(12)^7*x1^3*x2 - E(3)^2*x1^3*x3 + 5*E(4)*x1^3*x4 + 9*E(12)^11*x1^2*x2*x3 + 3*x1^2*x2*x4
       - 6*E(3)^2*x1^2*x4^2 - 8*E(12)^7*x1*x2^3 + 3*E(3)^2*x1*x2^2*x3 + 9*E(4)*x1*x2^2*x4 +
       6*E(4)*x1*x2*x3^2 + 6*E(12)^11*x1*x2*x4^2 + 3*E(12)^11*x1*x3^2*x4 + 3*x1*x3*x4^2 +
       2*E(12)^7*x1*x4^3 + 5*E(12)^11*x2^3*x3 - x2^3*x4 - 6*x2^2*x3^2 + 2*E(12)^7*x2*x3^3 +
       3*E(3)^2*x2*x3^2*x4 + 3*E(4)*x2*x3*x4^2 + E(3)^2*x3^4 + E(4)*x3^3*x4 + E(12)^11*x3*x4^3 +
       x4^4
f289 = 17/16*E(3)^2*x1^4 + ( - 9/2*E(12)^7 - 9/4*E(12)^11)*x1^3*x2 - 3/4*E(3)*x1^3*x3 + ( -
       3/4*E(12)^7 + 3/4*E(12)^11)*x1^3*x4 - 27/8*E(3)^2*x1^2*x2^2 + (9/4*E(12)^7 +
       9/2*E(12)^11)*x1^2*x2*x3 - 9/4*x1^2*x2*x4 - 3/4*x1^2*x3^2 + (3/2*E(12)^7 +
       3/4*E(12)^11)*x1^2*x3*x4 + 9/4*E(3)*x1^2*x4^2 + ( - 7/2*E(12)^7 - 7/4*E(12)^11)*x1*x2^3 -
       27/4*E(3)*x1*x2^2*x3 + ( - 3/4*E(12)^7 + 3/4*E(12)^11)*x1*x2^2*x4 + (3/2*E(12)^7 -
       3/2*E(12)^11)*x1*x2*x3^2 - 9/2*E(3)^2*x1*x2*x3*x4 + (3/2*E(12)^7 + 3*E(12)^11)*x1*x2*x4^2 +
       E(3)^2*x1*x3^3 + (2*E(12)^7 + E(12)^11)*x1*x4^3 - 15/16*E(3)^2*x2^4 + (9/4*E(12)^7 +
       9/2*E(12)^11)*x2^3*x3 - 1/4*x2^3*x4 - 9/4*x2^2*x3^2 + ( - 3/2*E(12)^7 -
       3/4*E(12)^11)*x2^2*x3*x4 + 3/4*E(3)*x2^2*x4^2 + x4^4
f290 = ( - 1/32*E(12)^7 - 1/16*E(12)^11)*x1^4 + 9/8*E(3)*x1^3*x2 + (3/4*E(12)^7 -
       3/4*E(12)^11)*x1^3*x3 + 3/4*E(3)^2*x1^3*x4 + (3/16*E(12)^7 + 3/8*E(12)^11)*x1^2*x2^2 -
       3/4*x1^2*x2*x3 + ( - 3/2*E(12)^7 - 3/4*E(12)^11)*x1^2*x2*x4 + ( - 3/2*E(12)^7 -
       3/4*E(12)^11)*x1^2*x3^2 - 15/8*E(3)*x1^2*x3*x4 + ( - 3/4*E(12)^7 + 3/4*E(12)^11)*x1^2*x4^2 -
       1/8*E(3)*x1*x2^3 + (3/4*E(12)^7 - 3/4*E(12)^11)*x1*x2^2*x3 - 21/4*E(3)^2*x1*x2^2*x4 -
       3/2*E(3)^2*x1*x2*x3^2 + ( - 3/4*E(12)^7 - 3/2*E(12)^11)*x1*x2*x3*x4 + 3/2*x1*x2*x4^2 +
       (1/2*E(12)^7 + E(12)^11)*x1*x3^3 + 1/2*E(3)*x1*x4^3 + (15/32*E(12)^7 + 15/16*E(12)^11)*x2^4 +
       5/4*x2^3*x3 + ( - 3/2*E(12)^7 - 3/4*E(12)^11)*x2^3*x4 + (3/2*E(12)^7 +
       3/4*E(12)^11)*x2^2*x3^2 - 9/8*E(3)*x2^2*x3*x4 + (3/4*E(12)^7 - 3/4*E(12)^11)*x2^2*x4^2 +
       x3*x4^3
f291 = 3/4*x1^4 + ( - E(12)^7 + E(12)^11)*x1^3*x2 - 1/2*x1^2*x2^2 + (E(12)^7 - E(12)^11)*x1^2*x3*x4
       + (E(12)^7 - E(12)^11)*x1*x2^3 - 2*x1*x2*x3*x4 + 3/4*x2^4 + ( - E(12)^7 +
       E(12)^11)*x2^2*x3*x4 + x3^2*x4^2
f292 = (1/16*E(12)^7 + 1/32*E(12)^11)*x1^4 + 9/8*E(3)^2*x1^3*x2 + ( - 3/4*E(12)^7 -
       3/2*E(12)^11)*x1^3*x3 + 5/4*x1^3*x4 + ( - 3/8*E(12)^7 - 3/16*E(12)^11)*x1^2*x2^2 -
       21/4*E(3)*x1^2*x2*x3 + ( - 3/4*E(12)^7 + 3/4*E(12)^11)*x1^2*x2*x4 + ( - 3/4*E(12)^7 +
       3/4*E(12)^11)*x1^2*x3^2 - 15/8*E(3)^2*x1^2*x3*x4 + (3/4*E(12)^7 + 3/2*E(12)^11)*x1^2*x4^2 -
       1/8*E(3)^2*x1*x2^3 + ( - 3/4*E(12)^7 - 3/2*E(12)^11)*x1*x2^2*x3 - 3/4*x1*x2^2*x4 +
       3/2*x1*x2*x3^2 + (3/2*E(12)^7 + 3/4*E(12)^11)*x1*x2*x3*x4 - 3/2*E(3)*x1*x2*x4^2 + ( - E(12)^7
       - 1/2*E(12)^11)*x1*x3^3 + 1/2*E(3)^2*x1*x4^3 + ( - 15/16*E(12)^7 - 15/32*E(12)^11)*x2^4 +
       3/4*E(3)*x2^3*x3 + ( - 3/4*E(12)^7 + 3/4*E(12)^11)*x2^3*x4 + (3/4*E(12)^7 -
       3/4*E(12)^11)*x2^2*x3^2 - 9/8*E(3)^2*x2^2*x3*x4 + ( - 3/4*E(12)^7 - 3/2*E(12)^11)*x2^2*x4^2 +
       x3^3*x4
f293 = - 17/16*E(3)*x1^4 + ( - 9/4*E(12)^7 - 9/2*E(12)^11)*x1^3*x2 - 1/4*x1^3*x3 + (9/2*E(12)^7 +
       9/4*E(12)^11)*x1^3*x4 + 27/8*E(3)*x1^2*x2^2 + (3/4*E(12)^7 - 3/4*E(12)^11)*x1^2*x2*x3 -
       27/4*E(3)^2*x1^2*x2*x4 + 3/4*E(3)^2*x1^2*x3^2 + (3/4*E(12)^7 + 3/2*E(12)^11)*x1^2*x3*x4 -
       9/4*x1^2*x4^2 + ( - 7/4*E(12)^7 - 7/2*E(12)^11)*x1*x2^3 - 9/4*x1*x2^2*x3 + (9/2*E(12)^7 +
       9/4*E(12)^11)*x1*x2^2*x4 + (3*E(12)^7 + 3/2*E(12)^11)*x1*x2*x3^2 + 9/2*E(3)*x1*x2*x3*x4 + ( -
       3/2*E(12)^7 + 3/2*E(12)^11)*x1*x2*x4^2 - E(3)*x1*x3^3 + (E(12)^7 + 2*E(12)^11)*x1*x4^3 +
       15/16*E(3)*x2^4 + (3/4*E(12)^7 - 3/4*E(12)^11)*x2^3*x3 - 3/4*E(3)^2*x2^3*x4 +
       9/4*E(3)^2*x2^2*x3^2 + ( - 3/4*E(12)^7 - 3/2*E(12)^11)*x2^2*x3*x4 - 3/4*x2^2*x4^2 + x3^4
f294 = ( - 15/16*E(12)^7 - 15/32*E(12)^11)*x1^4 + 1/8*E(3)^2*x1^3*x2 + (1/2*E(12)^7 +
       E(12)^11)*x1^3*x3 + x1^3*x4 + ( - 3/8*E(12)^7 - 3/16*E(12)^11)*x1^2*x2^2 -
       5/2*E(3)*x1^2*x2*x3 + ( - E(12)^7 + E(12)^11)*x1^2*x2*x4 + (1/2*E(12)^7 -
       1/2*E(12)^11)*x1^2*x3^2 - 7/8*E(3)^2*x1^2*x3*x4 - 9/8*E(3)^2*x1*x2^3 + ( - 3/2*E(12)^7 -
       3*E(12)^11)*x1*x2^2*x3 - x1*x2^2*x4 + 2*x1*x2*x3^2 + (3/2*E(12)^7 + 3/4*E(12)^11)*x1*x2*x3*x4
       - E(3)*x1*x2*x4^2 + ( - E(12)^7 - 1/2*E(12)^11)*x1*x3^3 - 2*E(3)*x1*x3^2*x4 + ( - E(12)^7 +
       E(12)^11)*x1*x3*x4^2 + 1/2*E(3)^2*x1*x4^3 + (1/16*E(12)^7 + 1/32*E(12)^11)*x2^4 -
       1/2*E(3)*x2^3*x3 + (E(12)^7 - E(12)^11)*x2^3*x4 + (1/2*E(12)^7 - 1/2*E(12)^11)*x2^2*x3^2 -
       1/8*E(3)^2*x2^2*x3*x4 + (E(12)^7 + 2*E(12)^11)*x2^2*x4^2 + x2*x3*x4^2
f295 = 45/32*E(3)*x1^4 + (1/8*E(12)^7 + 1/4*E(12)^11)*x1^3*x2 + ( - E(12)^7 - 1/2*E(12)^11)*x1^3*x4
       + 9/16*E(3)*x1^2*x2^2 + ( - 2*E(12)^7 + 2*E(12)^11)*x1^2*x2*x3 - 1/2*E(3)^2*x1^2*x2*x4 + ( -
       7/8*E(12)^7 - 7/4*E(12)^11)*x1^2*x3*x4 - 1/2*x1^2*x4^2 + ( - 9/8*E(12)^7 -
       9/4*E(12)^11)*x1*x2^3 - 2*x1*x2^2*x3 + (3*E(12)^7 + 3/2*E(12)^11)*x1*x2^2*x4 + ( - 2*E(12)^7
       - E(12)^11)*x1*x2*x3^2 - 9/4*E(3)*x1*x2*x3*x4 + 3/2*E(3)*x1*x3^3 + ( - E(12)^7 +
       E(12)^11)*x1*x3^2*x4 - 2*E(3)^2*x1*x3*x4^2 + (1/2*E(12)^7 + E(12)^11)*x1*x4^3 -
       3/32*E(3)*x2^4 + 3/2*E(3)^2*x2^3*x4 + E(3)^2*x2^2*x3^2 + ( - 1/8*E(12)^7 -
       1/4*E(12)^11)*x2^2*x3*x4 + 3/2*x2^2*x4^2 + x2*x3^2*x4
f296 = - E(3)*x1^2*x5^2 + ( - 2*E(12)^7 - 4*E(12)^11)*x1*x2*x5^2 - x1*x3*x5^2 + ( - 2*E(12)^7 -
       E(12)^11)*x1*x4*x5^2 + E(3)*x2^2*x5^2 + (E(12)^7 - E(12)^11)*x2*x3*x5^2 + E(3)^2*x2*x4*x5^2 -
       E(3)^2*x3^2*x5^2 + x4^2*x5^2
f297 = ( - 1/2*E(12)^7 + 1/2*E(12)^11)*x1^2*x5^2 + x1*x2*x5^2 + (2*E(12)^7 + E(12)^11)*x1*x3*x5^2 -
       E(3)*x1*x4*x5^2 + (1/2*E(12)^7 - 1/2*E(12)^11)*x2^2*x5^2 - E(3)^2*x2*x3*x5^2 + (E(12)^7 +
       2*E(12)^11)*x2*x4*x5^2 + x3*x4*x5^2
f298 = - E(4)*x1^3*x5 + x1^2*x2*x5 + 3*E(4)*x1^2*x3*x5 + x1^2*x4*x5 - E(4)*x1*x2^2*x5 -
       2*x1*x2*x3*x5 - 2*E(4)*x1*x2*x4*x5 - 3*E(4)*x1*x3^2*x5 - 2*x1*x3*x4*x5 - E(4)*x1*x4^2*x5 +
       x2^3*x5 + E(4)*x2^2*x3*x5 + 3*x2^2*x4*x5 + x2*x3^2*x5 + 2*E(4)*x2*x3*x4*x5 + 3*x2*x4^2*x5 +
       E(4)*x3^3*x5 + x3^2*x4*x5 + E(4)*x3*x4^2*x5 + x4^3*x5
f299 = - 2*x1^3*x3 - 2*x1^2*x2*x3 - 4*x1^2*x2*x4 - x1^2*x3^2 + 2*x1^2*x3*x4 + 2*x1*x2^2*x3 +
       2*x1*x2^2*x4 - 2*x1*x2*x3^2 + 6*x1*x2*x3*x4 - 2*x1*x2*x4^2 - 2*x1*x3^3 + 2*x1*x3^2*x4 +
       2*x1*x3*x4^2 + x2^4 + 2*x2^2*x3*x4 + x2^2*x4^2 - 4*x2*x3^2*x4 - 2*x2*x3*x4^2 + x4^4
f300 = - x1^3*x3 + x1^3*x4 - 2*x1^2*x2*x3 - x1^2*x2*x4 - x1^2*x3^2 - x1^2*x3*x4 - x1*x2^3 +
       2*x1*x2^2*x3 - x1*x2^2*x4 + x1*x2*x3^2 - 2*x1*x2*x4^2 - x1*x3^3 + 2*x1*x3^2*x4 + 2*x1*x3*x4^2
       + 2*x2^2*x3*x4 + x2^2*x4^2 - x2*x3^3 - x2*x3^2*x4 + x2*x3*x4^2 + x3*x4^3
f301 = x1^2*x2^2 - 2*x1*x2*x3*x4 + x3^2*x4^2
f302 = - x1^3*x2 - x1*x2^3 + x3^3*x4 + x3*x4^3
f303 = x1^2*x3^2 + x1^2*x4^2 - 4*x1*x2*x3*x4 + x2^2*x3^2 + x2^2*x4^2
f304 = - x1^3*x2 - 2*x1^2*x2^2 + x1^2*x3*x4 - x1*x2^3 + 2*x1*x2*x3*x4 + x2^2*x3*x4
f305 = - x1^2*x5^2 + 2*x1*x2*x5^2 - x2^2*x5^2 + x3^2*x5^2 + 2*x3*x4*x5^2 + x4^2*x5^2
f306 = - x1^2*x5^2 + x1*x3*x5^2 + x1*x4*x5^2 + x2^2*x5^2 + x2*x3*x5^2 + x2*x4*x5^2
f307 = x4^3*x5 + x5^4
f308 = - 1/8*x4^4 + x4*x5^3
f309 = E(7)^6*x1^4 + ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^5)*x1^3*x3 + (E(7) + E(7)^4 + E(7)^5
       + E(7)^6)*x1^2*x2^2 - 4*x1^2*x2*x3 + ( - E(7) - E(7)^2 - E(7)^6)*x1^2*x3^2 + (2*E(7) +
       2*E(7)^2 + 2*E(7)^6)*x1*x2^3 - 4*E(7)^6*x1*x2^2*x3 - 4*E(7)^2*x1*x2*x3^2 + E(7)^2*x2^4 +
       (E(7) + E(7)^2 + E(7)^3 + E(7)^5)*x2^2*x3^2 + ( - 2*E(7) - 2*E(7)^4 - 2*E(7)^5 -
       2*E(7)^6)*x2*x3^3 + x3^4
f310 = E(7)^3*x1^4 + (2*E(7) + 2*E(7)^5 + 2*E(7)^6)*x1^3*x3 + ( - E(7)^3 - E(7)^4 -
       E(7)^6)*x1^2*x2^2 - 4*x1^2*x2*x3 + (E(7) + E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x3^2 + ( - 2*E(7) -
       2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5)*x1*x2^3 - 4*E(7)^3*x1*x2^2*x3 - 4*E(7)*x1*x2*x3^2 + E(7)*x2^4
       + ( - E(7) - E(7)^5 - E(7)^6)*x2^2*x3^2 + (2*E(7)^3 + 2*E(7)^4 + 2*E(7)^6)*x2*x3^3 + x3^4
f311 = (4*E(7) + 4*E(7)^2 - 3*E(7)^4 - 4*E(7)^5 - 3*E(7)^6)*x1^4 + ( - 4*E(7)^2 - 8*E(7)^3 -
       4*E(7)^4)*x1^3*x2 + ( - 12*E(7) - 20*E(7)^2 - 12*E(7)^3 + 8*E(7)^5 + 8*E(7)^6)*x1^3*x3 +
       (2*E(7) - 4*E(7)^3 - 4*E(7)^4 - 4*E(7)^5 - 4*E(7)^6)*x1^2*x2^2 + (4*E(7) + 12*E(7)^2 +
       24*E(7)^3 + 24*E(7)^4 + 12*E(7)^5 + 4*E(7)^6)*x1^2*x2*x3 + (10*E(7) + 20*E(7)^2 + 20*E(7)^3 +
       10*E(7)^4 - 2*E(7)^6)*x1^2*x3^2 + ( - 12*E(7) - 20*E(7)^2 - 20*E(7)^3 - 12*E(7)^4 +
       4*E(7)^6)*x1*x2^3 + ( - 16*E(7) - 16*E(7)^2 + 20*E(7)^4 + 28*E(7)^5 + 20*E(7)^6)*x1*x2^2*x3 +
       (8*E(7)^2 + 16*E(7)^3 + 16*E(7)^4 + 16*E(7)^5 + 8*E(7)^6)*x1*x2*x3^2 + (4*E(7) + 8*E(7)^2 +
       8*E(7)^3 + 8*E(7)^4 + 4*E(7)^5)*x1*x3^3 + ( - 4*E(7)^2 - 9*E(7)^3 - 11*E(7)^4 - 9*E(7)^5 -
       4*E(7)^6)*x2^4 + x3^4
f312 = ( - E(7)^2 - 2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5 - E(7)^6)*x1^4 + ( - E(7) - 2*E(7)^2 -
       E(7)^3)*x1^3*x2 + ( - 2*E(7) + 3*E(7)^3 + 5*E(7)^4 + 5*E(7)^5 + 3*E(7)^6)*x1^3*x3 + ( -
       E(7)^2 - E(7)^3 - E(7)^4 - E(7)^5)*x1^2*x2^2 + (2*E(7) + 5*E(7)^2 + 5*E(7)^3 +
       2*E(7)^4)*x1^2*x2*x3 + (3*E(7) + 3*E(7)^2 - 2*E(7)^4 - 3*E(7)^5 - 2*E(7)^6)*x1^2*x3^2 + ( -
       3*E(7) - 3*E(7)^2 + 2*E(7)^4 + 4*E(7)^5 + 2*E(7)^6)*x1*x2^3 + (4*E(7)^2 + 10*E(7)^3 +
       11*E(7)^4 + 10*E(7)^5 + 4*E(7)^6)*x1*x2^2*x3 + (2*E(7) + 3*E(7)^2 + 5*E(7)^3 + 3*E(7)^4 +
       2*E(7)^5)*x1*x2*x3^2 + (E(7) + E(7)^2 + E(7)^3 - E(7)^5 - E(7)^6)*x1*x3^3 + ( - E(7) -
       2*E(7)^2 - 3*E(7)^3 - 2*E(7)^4 - E(7)^5)*x2^4 + x2*x3^3
f313 = (4*E(7) - 3*E(7)^2 - 3*E(7)^3 + 4*E(7)^4 - 4*E(7)^6)*x1^4 + ( - 4*E(7) - 4*E(7)^2 -
       8*E(7)^5)*x1^3*x2 + ( - 20*E(7) + 8*E(7)^3 - 12*E(7)^4 - 12*E(7)^5 + 8*E(7)^6)*x1^3*x3 + ( -
       4*E(7)^2 - 4*E(7)^3 + 2*E(7)^4 - 4*E(7)^5 - 4*E(7)^6)*x1^2*x2^2 + (12*E(7) + 24*E(7)^2 +
       4*E(7)^3 + 4*E(7)^4 + 24*E(7)^5 + 12*E(7)^6)*x1^2*x2*x3 + (20*E(7) + 10*E(7)^2 - 2*E(7)^3 +
       10*E(7)^4 + 20*E(7)^5)*x1^2*x3^2 + ( - 20*E(7) - 12*E(7)^2 + 4*E(7)^3 - 12*E(7)^4 -
       20*E(7)^5)*x1*x2^3 + ( - 16*E(7) + 20*E(7)^2 + 20*E(7)^3 - 16*E(7)^4 + 28*E(7)^6)*x1*x2^2*x3
       + (8*E(7) + 16*E(7)^2 + 8*E(7)^3 + 16*E(7)^5 + 16*E(7)^6)*x1*x2*x3^2 + (8*E(7) + 8*E(7)^2 +
       4*E(7)^4 + 8*E(7)^5 + 4*E(7)^6)*x1*x3^3 + ( - 4*E(7) - 11*E(7)^2 - 4*E(7)^3 - 9*E(7)^5 -
       9*E(7)^6)*x2^4 + x3^4
f314 = ( - E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1^4 + ( - 2*E(7) - E(7)^4 -
       E(7)^5)*x1^3*x2 + (5*E(7)^2 + 3*E(7)^3 - 2*E(7)^4 + 3*E(7)^5 + 5*E(7)^6)*x1^3*x3 + ( - E(7) -
       E(7)^2 - E(7)^5 - E(7)^6)*x1^2*x2^2 + (5*E(7) + 2*E(7)^2 + 2*E(7)^4 + 5*E(7)^5)*x1^2*x2*x3 +
       (3*E(7) - 2*E(7)^2 - 2*E(7)^3 + 3*E(7)^4 - 3*E(7)^6)*x1^2*x3^2 + ( - 3*E(7) + 2*E(7)^2 +
       2*E(7)^3 - 3*E(7)^4 + 4*E(7)^6)*x1*x2^3 + (4*E(7) + 11*E(7)^2 + 4*E(7)^3 + 10*E(7)^5 +
       10*E(7)^6)*x1*x2^2*x3 + (3*E(7) + 3*E(7)^2 + 2*E(7)^4 + 5*E(7)^5 + 2*E(7)^6)*x1*x2*x3^2 +
       (E(7) - E(7)^3 + E(7)^4 + E(7)^5 - E(7)^6)*x1*x3^3 + ( - 2*E(7) - 2*E(7)^2 - E(7)^4 -
       3*E(7)^5 - E(7)^6)*x2^4 + x2*x3^3
f315 = (1/2*E(21) + 1/2*E(21)^16 + 1/2*E(21)^19)*x1^2*x4^2 + (E(21)^2 + E(21)^5 +
       E(21)^8)*x1^2*x4*x5 + ( - E(7)^3 - E(7)^4 - E(7)^5)*x1^2*x5^2 + (1/2*E(21)^4 - 1/2*E(21)^13 -
       1/2*E(21)^16 - 1/2*E(21)^19)*x1*x2*x4^2 + ( - E(21)^2 - E(21)^5 + E(21)^11 -
       E(21)^20)*x1*x2*x4*x5 + (E(7)^2 + E(7)^3 + E(7)^4 - E(7)^6)*x1*x2*x5^2 + ( - 1/2*E(21)^4 -
       1/2*E(21)^13 - 1/2*E(21)^16 - 1/2*E(21)^19)*x1*x3*x4^2 + ( - E(21)^2 - E(21)^5 - E(21)^11 -
       E(21)^20)*x1*x3*x4*x5 + (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^6)*x1*x3*x5^2 + ( - 1/2*E(21)^13 -
       1/2*E(21)^16)*x2^2*x4^2 + ( - E(21)^2 - E(21)^20)*x2^2*x4*x5 + (E(7)^2 + E(7)^3)*x2^2*x5^2 +
       (E(21) + 1/2*E(21)^4 + 1/2*E(21)^13 + 1/2*E(21)^16 + 1/2*E(21)^19)*x2*x3*x4^2 + (E(21)^2 +
       E(21)^5 + 2*E(21)^8 + E(21)^11 + E(21)^20)*x2*x3*x4*x5 + ( - E(7)^2 - E(7)^3 - E(7)^4 -
       2*E(7)^5 - E(7)^6)*x2*x3*x5^2 - 1/2*E(3)*x3^2*x4^2 - E(3)^2*x3^2*x4*x5 + x3^2*x5^2
f316 = 1/4*E(3)^2*x4^4 - E(3)*x4^3*x5 + x4^2*x5^2
f317 = (E(21)^2 + E(21)^5 + 1/2*E(21)^8 + 1/2*E(21)^17 + E(21)^20)*x1^2*x4^2 + (E(7) + 2*E(7)^2 +
       2*E(7)^3 + 2*E(7)^4 + E(7)^5)*x1^2*x5^2 + ( - E(21)^2 - E(21)^17 - E(21)^20)*x1*x2*x4^2 + ( -
       2*E(7) - 2*E(7)^2 - 2*E(7)^3)*x1*x2*x5^2 + (E(21)^5 + E(21)^8 + E(21)^11)*x1*x3*x4^2 +
       (2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x3*x5^2 + (1/2*E(21)^2 + E(21)^5 + E(21)^8 + 1/2*E(21)^11
       - 1/2*E(21)^17)*x2^2*x4^2 + ( - E(7) + E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + E(7)^6)*x2^2*x5^2 +
       1/2*E(3)^2*x3^2*x4^2 + x3^2*x5^2
f318 = ( - 1/2*E(21) - 1/2*E(21)^10 - E(21)^13 - E(21)^16 - E(21)^19)*x1^2*x4^2 + (E(7) + 2*E(7)^2 +
       2*E(7)^3 + 2*E(7)^4 + E(7)^5)*x1^2*x4*x5 + (E(21)^10 + E(21)^13 + E(21)^16)*x1*x2*x4^2 + ( -
       2*E(7) - 2*E(7)^2 - 2*E(7)^3)*x1*x2*x4*x5 + ( - E(21) - E(21)^4 - E(21)^19)*x1*x3*x4^2 +
       (2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x3*x4*x5 + ( - E(21) - 1/2*E(21)^4 + 1/2*E(21)^10 -
       1/2*E(21)^16 - E(21)^19)*x2^2*x4^2 + ( - E(7) + E(7)^3 + 2*E(7)^4 + 2*E(7)^5 +
       E(7)^6)*x2^2*x4*x5 - 1/2*E(3)*x3^2*x4^2 + x3^2*x4*x5
f319 = (23*E(7) + 44*E(7)^2 + 44*E(7)^3 + 23*E(7)^4 - 9*E(7)^6)*x1^4 + (44*E(7) + 44*E(7)^2 -
       60*E(7)^4 - 88*E(7)^5 - 60*E(7)^6)*x1^3*x2 + (8*E(7) - 12*E(7)^3 - 20*E(7)^4 - 20*E(7)^5 -
       12*E(7)^6)*x1^3*x3 + ( - 36*E(7)^2 - 78*E(7)^3 - 96*E(7)^4 - 78*E(7)^5 - 36*E(7)^6)*x1^2*x2^2
       + ( - 12*E(7)^2 - 24*E(7)^3 - 24*E(7)^4 - 12*E(7)^5)*x1^2*x2*x3 + ( - 8*E(7) - 16*E(7)^2 -
       20*E(7)^3 - 16*E(7)^4 - 8*E(7)^5)*x1*x2^3 + x3^4
f320 = ( - 1/2*E(21)^2 - 1/2*E(21)^5 - 1/2*E(21)^17 - 1/2*E(21)^20)*x1^2*x4^2 + ( - E(7) - E(7)^2 -
       E(7)^3 - E(7)^4)*x1^2*x5^2 + ( - 1/2*E(21)^8 + 1/2*E(21)^17 + 1/2*E(21)^20)*x1*x2*x4^2 +
       (E(7) + E(7)^2 - E(7)^5)*x1*x2*x5^2 + ( - 1/2*E(21)^5 - 1/2*E(21)^8)*x1*x3*x4^2 + ( - E(7)^4
       - E(7)^5)*x1*x3*x5^2 + ( - 1/2*E(21)^2 - 1/2*E(21)^5 - 1/2*E(21)^8)*x2^2*x4^2 + ( - E(7)^3 -
       E(7)^4 - E(7)^5)*x2^2*x5^2 + 1/2*E(3)^2*x2*x3*x4^2 + x2*x3*x5^2
f321 = (5*E(7) + 7*E(7)^2 + 5*E(7)^3 - 5*E(7)^5 - 5*E(7)^6)*x1^4 + (7*E(7) - 14*E(7)^3 - 23*E(7)^4 -
       23*E(7)^5 - 14*E(7)^6)*x1^3*x2 + ( - 2*E(7)^2 - 5*E(7)^3 - 6*E(7)^4 - 5*E(7)^5 -
       2*E(7)^6)*x1^3*x3 + ( - 3*E(7) - 12*E(7)^2 - 21*E(7)^3 - 21*E(7)^4 - 12*E(7)^5 -
       3*E(7)^6)*x1^2*x2^2 + ( - 3*E(7) - 6*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 - 3*E(7)^5)*x1^2*x2*x3 + (
       - 2*E(7) - 3*E(7)^2 - 3*E(7)^3 - 2*E(7)^4 + 2*E(7)^6)*x1*x2^3 + x2*x3^3
f322 = x1*x3*x5^2 - x1*x4*x5^2 - x2*x3*x5^2 + x2*x4*x5^2 - x3^2*x5^2 + x4^2*x5^2
f323 = (7*E(7)^2 + 3*E(7)^3 - E(7)^4 + 3*E(7)^5 + 7*E(7)^6)*x1^4 + ( - 8*E(7) - 4*E(7)^4 -
       4*E(7)^5)*x1^3*x2 + (20*E(7) + 12*E(7)^2 - 8*E(7)^3 + 12*E(7)^4 + 20*E(7)^5)*x1^3*x3 +
       (4*E(7) + 4*E(7)^2 + 6*E(7)^5)*x1^2*x2^2 + (12*E(7) + 24*E(7)^2 + 4*E(7)^3 + 4*E(7)^4 +
       24*E(7)^5 + 12*E(7)^6)*x1^2*x2*x3 + ( - 10*E(7) - 22*E(7)^2 - 10*E(7)^3 - 20*E(7)^5 -
       20*E(7)^6)*x1^2*x3^2 + (8*E(7) + 24*E(7)^2 + 8*E(7)^3 + 20*E(7)^5 + 20*E(7)^6)*x1*x2^3 + ( -
       36*E(7)^2 - 20*E(7)^3 + 8*E(7)^4 - 20*E(7)^5 - 36*E(7)^6)*x1*x2^2*x3 + ( - 8*E(7) + 8*E(7)^2
       + 8*E(7)^3 - 8*E(7)^4 + 8*E(7)^6)*x1*x2*x3^2 + (4*E(7) - 4*E(7)^3 + 4*E(7)^4 + 4*E(7)^5 -
       4*E(7)^6)*x1*x3^3 + (4*E(7) - 5*E(7)^2 - 5*E(7)^3 + 4*E(7)^4 - 7*E(7)^6)*x2^4 + x3^4
f324 = (E(7) + E(7)^3 + E(7)^4)*x1^4 + (2*E(7) + 2*E(7)^2 - 2*E(7)^3 + 2*E(7)^6)*x1^3*x2 + ( -
       4*E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^6)*x1^3*x3 + ( - 2*E(7) - E(7)^2 - E(7)^3 -
       E(7)^5)*x1^2*x2^2 + (6*E(7) + 6*E(7)^2 + 6*E(7)^4)*x1^2*x2*x3 + ( - E(7)^2 - E(7)^4 - E(7)^5
       + 3*E(7)^6)*x1^2*x3^2 + (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x2^3 + ( - 2*E(7) -
       2*E(7)^3 - 2*E(7)^4 - 2*E(7)^5)*x1*x2^2*x3 + ( - 4*E(7) - 4*E(7)^5 - 4*E(7)^6)*x1*x2*x3^2 +
       x3^4
f325 = - E(7)^2*x1^3*x2 + (E(7)^2 + E(7)^3 + E(7)^5)*x1^3*x3 - x1^2*x2^2 + ( - E(7)^2 - E(7)^4 -
       E(7)^5 + E(7)^6)*x1^2*x2*x3 + E(7)^5*x1^2*x3^2 + (E(7) + E(7)^3 + E(7)^4)*x1*x2^3 -
       E(7)^4*x1*x2^2*x3 + (E(7) + E(7)^2 + E(7)^6)*x1*x2*x3^2 + x2*x3^3
f326 = (E(7) + E(7)^3 + E(7)^4 + E(7)^6)*x1^2*x5^2 + (E(7) - E(7)^2 + E(7)^3 + E(7)^5)*x1*x2*x5^2 +
       ( - E(7)^3 - E(7)^5 - E(7)^6)*x1*x3*x5^2 + (E(7) + E(7)^6)*x2^2*x5^2 + (E(7) + E(7)^3 -
       E(7)^4)*x2*x3*x5^2 + x3^2*x5^2
f327 = (E(7) + E(7)^3 + E(7)^4 + E(7)^6)*x1^2*x4*x5 + (E(7) - E(7)^2 + E(7)^3 + E(7)^5)*x1*x2*x4*x5
       + ( - E(7)^3 - E(7)^5 - E(7)^6)*x1*x3*x4*x5 + (E(7) + E(7)^6)*x2^2*x4*x5 + (E(7) + E(7)^3 -
       E(7)^4)*x2*x3*x4*x5 + x3^2*x4*x5
f328 = (E(7) + E(7)^3 + E(7)^4 + E(7)^6)*x1^2*x4^2 + (E(7) - E(7)^2 + E(7)^3 + E(7)^5)*x1*x2*x4^2 +
       ( - E(7)^3 - E(7)^5 - E(7)^6)*x1*x3*x4^2 + (E(7) + E(7)^6)*x2^2*x4^2 + (E(7) + E(7)^3 -
       E(7)^4)*x2*x3*x4^2 + x3^2*x4^2
f329 = x1^4 - E(4)*x1^3*x2 - E(4)*x1^3*x4 - x1^2*x2^2 + ( - 1 - 2*E(4))*x1^2*x2*x4 - x1^2*x4^2 +
       E(4)*x1*x2^3 + (2 - E(4))*x1*x2^2*x4 + (2 + E(4))*x1*x2*x3^2 + 10*x1*x2*x3*x4 + (2 -
       E(4))*x1*x2*x4^2 + (2 + E(4))*x1*x3^2*x4 + E(4)*x1*x4^3 + x2^4 - x2^3*x4 + x2^2*x4^2 + ( - 1
       + 2*E(4))*x2*x3^2*x4 - x2*x4^3 + x4^4
f330 = (1/2 + 1/2*E(4))*x1^3*x2 + E(4)*x1^3*x3 + (1/2 + 1/2*E(4))*x1^3*x4 + x1^2*x2^2 + (1/2 +
       1/2*E(4))*x1^2*x2*x3 + (1/2 + 1/2*E(4))*x1^2*x3*x4 + x1^2*x4^2 + ( - 1/2 - 1/2*E(4))*x1*x2^3
       + ( - 1/2 + 1/2*E(4))*x1*x2^2*x3 - x1*x2*x3^2 - x1*x2*x3*x4 - x1*x3^2*x4 + ( - 1/2 +
       1/2*E(4))*x1*x3*x4^2 + ( - 1/2 - 1/2*E(4))*x1*x4^3 + x2^3*x3 + (1/2 - 1/2*E(4))*x2^3*x4 + ( -
       1/2 - 1/2*E(4))*x2^2*x3*x4 - x2^2*x4^2 - E(4)*x2*x3^2*x4 + ( - 1/2 - 1/2*E(4))*x2*x3*x4^2 +
       (1/2 - 1/2*E(4))*x2*x4^3 + x3*x4^3
f331 = x1^4 + ( - 2 - 2*E(4))*x1^3*x4 + 2*x1^2*x2^2 - 4*E(4)*x1^2*x2*x4 + (2 - 2*E(4))*x1^2*x3*x4 -
       x1^2*x4^2 + ( - 2 - 2*E(4))*x1*x2^3 + ( - 4 - 4*E(4))*x1*x2^2*x3 + ( - 4 + 2*E(4))*x1*x2^2*x4
       + (4 + 6*E(4))*x1*x2*x3*x4 + 4*x1*x2*x4^2 + (2 + 4*E(4))*x1*x3^2*x4 + (2 + 2*E(4))*x1*x3*x4^2
       + (2 + 2*E(4))*x1*x4^3 + 2*E(4)*x2^4 + 2*E(4)*x2^3*x3 + (2 - 2*E(4))*x2^3*x4 + 3*x2^2*x3^2 +
       (4 - 4*E(4))*x2^2*x3*x4 - 2*x2^2*x4^2 + 2*x2*x3^3 + x4^4
f332 = E(4)*x1^3*x3 + x1^3*x4 + E(4)*x1^2*x2^2 + E(4)*x1^2*x2*x4 + 2*E(4)*x1^2*x3*x4 + x1^2*x4^2 +
       x1*x2^3 + (2 + E(4))*x1*x2^2*x3 + (1 - 3*E(4))*x1*x2^2*x4 - 4*E(4)*x1*x2*x3*x4 - x1*x2*x4^2 +
       ( - 1 - E(4))*x1*x3^2*x4 - 2*x1*x3*x4^2 - x1*x4^3 - E(4)*x2^4 - E(4)*x2^3*x3 + E(4)*x2^3*x4 +
       ( - 1 + E(4))*x2^2*x3^2 + ( - 1 + 2*E(4))*x2^2*x3*x4 - E(4)*x2^2*x4^2 + E(4)*x2*x3^3 +
       x3*x4^3
f333 = E(4)*x1^2*x2*x4 - x1^2*x3*x4 + x1^2*x4^2 + x1*x2^3 - E(4)*x1*x2^2*x4 - x1*x2*x4^2 -
       E(4)*x1*x3^3 + E(4)*x1*x3^2*x4 - E(4)*x1*x3*x4^2 - E(4)*x2^3*x3 + E(4)*x2^3*x4 - x2^2*x3^2 +
       E(4)*x2*x3^3 + x3^3*x4
f334 = (1 - 2*E(4))*x1^4 - 4*E(4)*x1^3*x2 + 4*x1^3*x3 + ( - 2 - 6*E(4))*x1^3*x4 + ( - 2 -
       4*E(4))*x1^2*x2^2 + (2 - 2*E(4))*x1^2*x2*x3 + ( - 2 - 6*E(4))*x1^2*x2*x4 + (2 +
       4*E(4))*x1^2*x3^2 + (6 - 2*E(4))*x1^2*x3*x4 + ( - 3 - 4*E(4))*x1^2*x4^2 + ( - 2 -
       2*E(4))*x1*x2^3 - 4*E(4)*x1*x2^2*x3 + ( - 4 - 2*E(4))*x1*x2^2*x4 + 4*x1*x2*x3^2 + (8 -
       2*E(4))*x1*x2*x3*x4 + ( - 2 + 2*E(4))*x1*x3^3 + (4 + 2*E(4))*x1*x3^2*x4 - 2*x2^3*x3 +
       x2^2*x3^2 + 2*x2*x3^3 + x4^4
f335 = (3/2 - 1/2*E(4))*x1^3*x2 + (1/2 - 1/2*E(4))*x1^3*x3 + ( - 1/2 - 1/2*E(4))*x1^3*x4 + ( - 1/2 -
       1/2*E(4))*x1^2*x2^2 + (1/2 + 1/2*E(4))*x1^2*x2*x3 + (1/2 + 1/2*E(4))*x1^2*x2*x4 + (1/2 +
       1/2*E(4))*x1^2*x3^2 + (1 - E(4))*x1^2*x3*x4 + (1/2 - 1/2*E(4))*x1^2*x4^2 + ( - 1/2 -
       1/2*E(4))*x1*x2^3 + ( - 1/2 - 3/2*E(4))*x1*x2^2*x3 + ( - 3/2 - 1/2*E(4))*x1*x2^2*x4 + ( - 3/2
       - 1/2*E(4))*x1*x2*x3^2 + ( - 1 + 2*E(4))*x1*x2*x3*x4 + (1/2 + 1/2*E(4))*x1*x2*x4^2 -
       E(4)*x1*x3^3 + 2*E(4)*x1*x3^2*x4 + (1 - E(4))*x1*x3*x4^2 + ( - 1/2 + 1/2*E(4))*x2^4 + ( - 1/2
       - 1/2*E(4))*x2^3*x3 + (1/2 + 3/2*E(4))*x2^3*x4 - x2^2*x3^2 + E(4)*x2*x3^3 + x3*x4^3
f336 = - x1^4 + ( - 1 - E(4))*x1^3*x2 + ( - 1 - 3*E(4))*x1^3*x3 + ( - 3 + E(4))*x1^3*x4 + ( - 2 +
       E(4))*x1^2*x2^2 + ( - 1 - E(4))*x1^2*x2*x3 + ( - 1 + E(4))*x1^2*x2*x4 + (1 - E(4))*x1^2*x3^2
       + ( - 2 - 4*E(4))*x1^2*x3*x4 + ( - 1 + E(4))*x1^2*x4^2 + ( - 1 + E(4))*x1*x2^3 + ( - 3 -
       E(4))*x1*x2^2*x3 + ( - 1 + 3*E(4))*x1*x2^2*x4 + ( - 1 - E(4))*x1*x2*x3^2 + ( - 2 +
       2*E(4))*x1*x2*x3*x4 + (1 + E(4))*x1*x2*x4^2 + 2*x1*x3^2*x4 - 2*E(4)*x1*x3*x4^2 + E(4)*x2^4 +
       ( - 1 + E(4))*x2^3*x3 + (1 + E(4))*x2^3*x4 + x3^2*x4^2
f337 = x1^2*x5^2 - 2*E(4)*x1*x3*x5^2 + x2^2*x5^2 + 2*E(4)*x2*x4*x5^2 + x3^2*x5^2 + x4^2*x5^2
f338 = E(4)*x1^2*x5^2 - x1*x2*x5^2 + (1 + E(4))*x1*x3*x5^2 - x1*x4*x5^2 + x2*x3*x5^2 + ( - 1 +
       E(4))*x2*x4*x5^2 + E(4)*x3^2*x5^2 + x3*x4*x5^2
f339 = - 7/32*E(3)*x1^4 - 3/4*E(12)^11*x1^3*x3 + 1/4*x1^3*x4 + 1/16*E(3)*x1^2*x2^2 -
       7/4*E(3)^2*x1^2*x2*x3 - 3/4*E(4)*x1^2*x2*x4 + 1/4*x1^2*x3^2 + 3/4*E(3)^2*x1^2*x4^2 -
       3/4*E(12)^11*x1*x2^2*x3 - 7/4*x1*x2^2*x4 + 3/2*E(4)*x1*x2*x3^2 + E(3)*x1*x2*x3*x4 +
       3/2*E(12)^11*x1*x2*x4^2 - E(3)^2*x1*x3^2*x4 + 3*E(4)*x1*x3*x4^2 + E(3)*x1*x4^3 -
       7/32*E(3)*x2^4 + 1/4*E(3)^2*x2^3*x3 - 3/4*E(4)*x2^3*x4 + 3/4*x2^2*x3^2 + 1/4*E(3)^2*x2^2*x4^2
       + E(3)*x2*x3^3 + 3*E(12)^11*x2*x3^2*x4 - x2*x3*x4^2 + E(3)^2*x3^4 + 5/2*E(3)*x3^2*x4^2 + x4^4
f340 = - 3/32*E(12)^11*x1^4 - 1/8*x1^3*x3 + 3/8*E(12)^7*x1^3*x4 + 5/16*E(12)^11*x1^2*x2^2 -
       1/8*E(4)*x1^2*x2*x3 + 3/8*E(3)*x1^2*x2*x4 - 1/4*E(12)^7*x1^2*x3^2 + 3/4*E(4)*x1^2*x4^2 +
       3/8*x1*x2^2*x3 - 1/8*E(12)^7*x1*x2^2*x4 - E(12)^11*x1*x2*x3*x4 - 1/2*E(4)*x1*x3^2*x4 -
       3/2*E(3)*x1*x3*x4^2 - 3/32*E(12)^11*x2^4 + 3/8*E(4)*x2^3*x3 - 1/8*E(3)*x2^3*x4 +
       3/4*E(12)^7*x2^2*x3^2 - 1/4*E(4)*x2^2*x4^2 - 3/2*x2*x3^2*x4 - 1/2*E(12)^7*x2*x3*x4^2 +
       E(3)*x3^3*x4 + 1/2*E(12)^11*x3^2*x4^2 + x3*x4^3
f341 = ( - 1/8*E(12)^8 + 3/8*E(12)^11)*x1^2*x5^2 + (1/2*E(12)^8 + 1/2*E(12)^11)*x1*x2*x5^2 + ( - 1 +
       1/2*E(4))*x1*x3*x5^2 + 1/2*E(3)*x1*x4*x5^2 + ( - 1/8*E(12)^8 + 3/8*E(12)^11)*x2^2*x5^2 +
       1/2*x2*x3*x5^2 + ( - E(12)^4 + 1/2*E(12)^7)*x2*x4*x5^2 + E(3)*x3^2*x5^2 + (1/2*E(12)^8 +
       1/2*E(12)^11)*x3*x4*x5^2 + x4^2*x5^2
f342 = 3/64*E(3)^2*x1^4 + ( - 1/24*E(12)^7 - 1/48*E(12)^11)*x1^3*x2 + ( - 19/96*E(12)^7 -
       19/48*E(12)^11)*x1^3*x3 + 7/32*x1^3*x4 + 37/96*E(3)^2*x1^2*x2^2 + 113/96*E(3)*x1^2*x2*x3 + (
       - 3/32*E(12)^7 + 3/32*E(12)^11)*x1^2*x2*x4 + 35/48*x1^2*x3^2 + ( - 1/4*E(12)^7 -
       1/8*E(12)^11)*x1^2*x3*x4 - 5/16*E(3)*x1^2*x4^2 + ( - 7/24*E(12)^7 - 7/48*E(12)^11)*x1*x2^3 +
       ( - 19/96*E(12)^7 - 19/48*E(12)^11)*x1*x2^2*x3 - 35/96*x1*x2^2*x4 + ( - 5/24*E(12)^7 +
       5/24*E(12)^11)*x1*x2*x3^2 + 1/12*E(3)^2*x1*x2*x3*x4 + (13/24*E(12)^7 +
       13/12*E(12)^11)*x1*x2*x4^2 + ( - 4/3*E(12)^7 - 2/3*E(12)^11)*x1*x3^3 + 2/3*E(3)*x1*x3^2*x4 +
       (2/3*E(12)^7 - 2/3*E(12)^11)*x1*x3*x4^2 + 3/64*E(3)^2*x2^4 + 3/32*E(3)*x2^3*x3 + ( -
       3/32*E(12)^7 + 3/32*E(12)^11)*x2^3*x4 + 3/16*x2^2*x3^2 + ( - 3/4*E(12)^7 -
       3/8*E(12)^11)*x2^2*x3*x4 + 9/16*E(3)*x2^2*x4^2 + x4^4
f343 = ( - 3/128*E(12)^7 - 3/64*E(12)^11)*x1^4 + 1/32*E(3)*x1^3*x2 + (1/8*E(12)^7 +
       1/16*E(12)^11)*x1^3*x4 + (19/192*E(12)^7 + 19/96*E(12)^11)*x1^2*x2^2 + (1/6*E(12)^7 -
       1/6*E(12)^11)*x1^2*x2*x3 + 3/16*E(3)^2*x1^2*x2*x4 + ( - 13/24*E(12)^7 -
       13/48*E(12)^11)*x1^2*x3^2 + ( - 1/16*E(12)^7 + 1/16*E(12)^11)*x1^2*x4^2 - 1/32*E(3)*x1*x2^3 +
       1/2*x1*x2^2*x3 + (11/24*E(12)^7 + 11/48*E(12)^11)*x1*x2^2*x4 + 5/8*E(3)^2*x1*x2*x3^2 + ( -
       1/3*E(12)^7 - 2/3*E(12)^11)*x1*x2*x3*x4 + 5/8*x1*x2*x4^2 + (1/3*E(12)^7 -
       1/3*E(12)^11)*x1*x3^2*x4 + E(3)^2*x1*x3*x4^2 + ( - 3/128*E(12)^7 - 3/64*E(12)^11)*x2^4 +
       3/16*E(3)^2*x2^3*x4 + (3/8*E(12)^7 + 3/16*E(12)^11)*x2^2*x3^2 + ( - 3/16*E(12)^7 +
       3/16*E(12)^11)*x2^2*x4^2 + x3*x4^3
f344 = ( - 1/8*E(12)^7 - 1/16*E(12)^11)*x1^3*x3 - 3/16*E(3)*x1^3*x4 + 5/16*E(3)^2*x1^2*x2*x3 + ( -
       1/16*E(12)^7 - 1/8*E(12)^11)*x1^2*x2*x4 + 1/8*E(3)*x1^2*x3^2 + (1/4*E(12)^7 -
       1/4*E(12)^11)*x1^2*x3*x4 + 3/8*E(3)^2*x1^2*x4^2 + ( - 1/8*E(12)^7 - 1/16*E(12)^11)*x1*x2^2*x3
       + 5/16*E(3)*x1*x2^2*x4 + (1/4*E(12)^7 + 1/2*E(12)^11)*x1*x2*x3^2 + 1/2*x1*x2*x3*x4 +
       (1/2*E(12)^7 + 1/4*E(12)^11)*x1*x2*x4^2 - 3/16*E(3)^2*x2^3*x3 + ( - 1/16*E(12)^7 -
       1/8*E(12)^11)*x2^3*x4 + 3/8*E(3)*x2^2*x3^2 + ( - 1/4*E(12)^7 + 1/4*E(12)^11)*x2^2*x3*x4 +
       1/8*E(3)^2*x2^2*x4^2 + x3^2*x4^2
f345 = ( - 3/64*E(12)^7 - 3/128*E(12)^11)*x1^4 - 1/32*E(3)^2*x1^3*x2 + 1/16*E(3)*x1^3*x3 + ( -
       1/8*E(12)^7 + 1/8*E(12)^11)*x1^3*x4 + (19/96*E(12)^7 + 19/192*E(12)^11)*x1^2*x2^2 +
       (1/48*E(12)^7 + 1/24*E(12)^11)*x1^2*x2*x3 + 3/8*x1^2*x2*x4 + (5/48*E(12)^7 -
       5/48*E(12)^11)*x1^2*x3^2 + (7/16*E(12)^7 + 7/8*E(12)^11)*x1^2*x4^2 + 1/32*E(3)^2*x1*x2^3 +
       1/16*E(3)*x1*x2^2*x3 + (1/24*E(12)^7 - 1/24*E(12)^11)*x1*x2^2*x4 + 1/8*x1*x2*x3^2 + ( -
       2/3*E(12)^7 - 1/3*E(12)^11)*x1*x2*x3*x4 + 1/8*E(3)*x1*x2*x4^2 + ( - 1/3*E(12)^7 -
       2/3*E(12)^11)*x1*x3^2*x4 - x1*x3*x4^2 + ( - 3/64*E(12)^7 - 3/128*E(12)^11)*x2^4 +
       (3/16*E(12)^7 + 3/8*E(12)^11)*x2^3*x3 - 1/8*x2^3*x4 + ( - 3/16*E(12)^7 +
       3/16*E(12)^11)*x2^2*x3^2 + ( - 3/16*E(12)^7 - 3/8*E(12)^11)*x2^2*x4^2 + x3^3*x4
f346 = 3/64*E(3)*x1^4 + (1/48*E(12)^7 + 1/24*E(12)^11)*x1^3*x2 + (17/96*E(12)^7 -
       17/96*E(12)^11)*x1^3*x3 + 11/32*E(3)^2*x1^3*x4 + 37/96*E(3)*x1^2*x2^2 + 5/96*x1^2*x2*x3 + ( -
       9/16*E(12)^7 - 9/32*E(12)^11)*x1^2*x2*x4 + 35/48*E(3)^2*x1^2*x3^2 + (1/8*E(12)^7 +
       1/4*E(12)^11)*x1^2*x3*x4 - 5/16*x1^2*x4^2 + (7/48*E(12)^7 + 7/24*E(12)^11)*x1*x2^3 +
       (17/96*E(12)^7 - 17/96*E(12)^11)*x1*x2^2*x3 + 73/96*E(3)^2*x1*x2^2*x4 + (5/12*E(12)^7 +
       5/24*E(12)^11)*x1*x2*x3^2 + 1/12*E(3)*x1*x2*x3*x4 + (13/24*E(12)^7 -
       13/24*E(12)^11)*x1*x2*x4^2 + (2/3*E(12)^7 + 4/3*E(12)^11)*x1*x3^3 + 2/3*x1*x3^2*x4 + ( -
       4/3*E(12)^7 - 2/3*E(12)^11)*x1*x3*x4^2 + 3/64*E(3)*x2^4 - 1/32*x2^3*x3 + ( - 9/16*E(12)^7 -
       9/32*E(12)^11)*x2^3*x4 + 3/16*E(3)^2*x2^2*x3^2 + (3/8*E(12)^7 + 3/4*E(12)^11)*x2^2*x3*x4 +
       9/16*x2^2*x4^2 + x3^4
f347 = 3/64*E(3)^2*x1^4 + ( - 1/8*E(12)^7 - 1/16*E(12)^11)*x1^3*x2 + ( - 1/16*E(12)^7 -
       1/8*E(12)^11)*x1^3*x3 - 3/16*x1^3*x4 - 1/32*E(3)^2*x1^2*x2^2 - 5/16*E(3)*x1^2*x2*x3 + ( -
       1/16*E(12)^7 + 1/16*E(12)^11)*x1^2*x2*x4 + ( - 1/2*E(12)^7 - 1/4*E(12)^11)*x1^2*x3*x4 +
       3/4*E(3)*x1^2*x4^2 + (1/8*E(12)^7 + 1/16*E(12)^11)*x1*x2^3 + ( - 1/16*E(12)^7 -
       1/8*E(12)^11)*x1*x2^2*x3 + 5/16*x1*x2^2*x4 + 1/2*E(3)^2*x1*x2*x3*x4 + ( - 1/2*E(12)^7 -
       E(12)^11)*x1*x2*x4^2 + ( - E(12)^7 + E(12)^11)*x1*x3*x4^2 + 3/64*E(3)^2*x2^4 +
       3/16*E(3)*x2^3*x3 + ( - 1/16*E(12)^7 + 1/16*E(12)^11)*x2^3*x4 + (1/2*E(12)^7 +
       1/4*E(12)^11)*x2^2*x3*x4 + 1/4*E(3)*x2^2*x4^2 + x2*x3*x4^2
f348 = (1/24*E(12)^7 - 1/24*E(12)^11)*x1^3*x2 + ( - 1/3*E(12)^7 - 1/6*E(12)^11)*x1^3*x3 +
       1/2*E(3)*x1^3*x4 + 5/24*x1^2*x2^2 + 2/3*E(3)^2*x1^2*x2*x3 + 1/3*E(3)*x1^2*x3^2 + (1/4*E(12)^7
       - 1/4*E(12)^11)*x1^2*x3*x4 - E(3)^2*x1^2*x4^2 + (1/24*E(12)^7 - 1/24*E(12)^11)*x1*x2^3 + ( -
       1/3*E(12)^7 - 1/6*E(12)^11)*x1*x2^2*x3 - 1/6*E(3)*x1*x2^2*x4 + (1/3*E(12)^7 +
       2/3*E(12)^11)*x1*x2*x3^2 + 1/6*x1*x2*x3*x4 + ( - 2/3*E(12)^7 - 1/3*E(12)^11)*x1*x2*x4^2 +
       (1/3*E(12)^7 - 1/3*E(12)^11)*x1*x3^3 + 4/3*E(3)^2*x1*x3^2*x4 + (4/3*E(12)^7 +
       8/3*E(12)^11)*x1*x3*x4^2 - 1/8*x2^4 + (3/4*E(12)^7 - 3/4*E(12)^11)*x2^2*x3*x4 + x2*x3^3
f349 = (1/16*E(12)^4 + 3/16*E(12)^7 + 3/8*E(12)^11)*x1^2*x5^2 + ( - 3/8*E(12)^4 + 1/8*E(12)^7 +
       1/4*E(12)^11)*x1*x2*x5^2 - 3/4*x1*x3*x5^2 - 1/4*E(3)^2*x1*x4*x5^2 + (3/16*E(12)^4 +
       1/16*E(12)^7 + 1/8*E(12)^11)*x2^2*x5^2 + (1/4*E(12)^7 - 1/4*E(12)^11)*x2*x3*x5^2 +
       (1/2*E(12)^7 + 1/4*E(12)^11)*x2*x4*x5^2 + x4^2*x5^2
f350 = (1/8*E(12)^7 - 1/8*E(12)^11)*x1^2*x5^2 + 1/4*x1*x2*x5^2 + (1/2*E(12)^7 + 1/4*E(12)^8 +
       1/4*E(12)^11)*x1*x3*x5^2 + ( - 3/4*E(12)^4 - 1/4*E(12)^7 - 1/2*E(12)^11)*x1*x4*x5^2 + ( -
       1/8*E(12)^7 + 1/8*E(12)^11)*x2^2*x5^2 + ( - 1/2*E(12)^7 - 3/4*E(12)^8 -
       1/4*E(12)^11)*x2*x3*x5^2 + (1/4*E(12)^4 + 1/4*E(12)^7 + 1/2*E(12)^11)*x2*x4*x5^2 + x3*x4*x5^2
f351 = - x1^2*x5^2 - 2*x1*x2*x5^2 - x2^2*x5^2 + x3^2*x5^2 - 2*x3*x4*x5^2 + x4^2*x5^2
f352 = 4*x1^3*x2 - 6*x1^2*x2^2 + 4*x1*x2^3 + 12*x1*x2*x3*x4 + x3^4 + x4^4
f353 = - x1^3*x2 + 2*x1^2*x2^2 + x1^2*x3*x4 - x1*x2^3 - 2*x1*x2*x3*x4 + x2^2*x3*x4
f354 = - x1^3*x2 + 2*x1^2*x2^2 - x1*x2^3 + x1*x2*x3^2 - 2*x1*x2*x3*x4 + x1*x2*x4^2
f355 = x1^3*x3 - x1^3*x4 + 3*x1^2*x2*x3 - 3*x1^2*x2*x4 + 3*x1*x2^2*x3 - 3*x1*x2^2*x4 - x1*x3^3 +
       3*x1*x3^2*x4 - 3*x1*x3*x4^2 + x1*x4^3 + x2^3*x3 - x2^3*x4 - x2*x3^3 + 3*x2*x3^2*x4 -
       3*x2*x3*x4^2 + x2*x4^3
f356 = E(4)*x1^2*x3*x5 + E(4)*x1^2*x4*x5 + x1*x3^2*x5 - x1*x4^2*x5 - E(4)*x2^2*x3*x5 -
       E(4)*x2^2*x4*x5 - x2*x3^2*x5 + x2*x4^2*x5
f357 = x1^3*x2 + x2^4
f358 = - 1/8*x1^4 + x1*x2^3 - 1/8*x3^4 + x3*x4^3
f359 = - 1/2*E(3)^2*x1^2*x5^2 - E(3)*x1*x2*x5^2 + x2^2*x5^2
f360 = - 1/2*E(3)^2*x1^2*x4*x5 - E(3)*x1*x2*x4*x5 + x2^2*x4*x5
f361 = - 1/2*E(3)^2*x1^2*x4^2 - E(3)*x1*x2*x4^2 + x2^2*x4^2
f362 = - 1/2*E(3)^2*x1^2*x3*x5 - E(3)*x1*x2*x3*x5 + x2^2*x3*x5
f363 = - 1/2*E(3)^2*x1^2*x3*x4 - E(3)*x1*x2*x3*x4 + x2^2*x3*x4
f364 = - 1/2*E(3)^2*x1^2*x3^2 - E(3)*x1*x2*x3^2 + x2^2*x3^2
f365 = - x1*x3*x5^2 + x2*x4*x5^2
f366 = - x1^2*x5^2 + ( - 2 + 2*E(4))*x1*x2*x5^2 + ( - 2 + 2*E(4))*x1*x4*x5^2 + x2^2*x5^2 + ( - 2 -
       2*E(4))*x2*x4*x5^2 + (1 - 2*E(4))*x3^2*x5^2 + x4^2*x5^2
f367 = - x1^2*x5^2 + (1 + E(4))*x1*x2*x5^2 - x1*x4*x5^2 + ( - 1 - E(4))*x2^2*x5^2 + ( - 2 -
       E(4))*x2*x3*x5^2 + ( - 1 + E(4))*x2*x4*x5^2 + x4^2*x5^2
f368 = - E(4)*x1^3*x5 + (1 - E(4))*x1^2*x2*x5 + ( - 1 - E(4))*x1^2*x3*x5 + x1^2*x4*x5 + x1*x2^2*x5 -
       2*x1*x2*x3*x5 + (1 - 2*E(4))*x1*x3^2*x5 - E(4)*x1*x4^2*x5 - E(4)*x2^2*x4*x5 +
       2*E(4)*x2*x3*x4*x5 + (1 - E(4))*x2*x4^2*x5 + ( - 2 - E(4))*x3^2*x4*x5 + ( - 1 -
       E(4))*x3*x4^2*x5 + x4^3*x5
f369 = - x1*x4*x5^2 + x2*x3*x5^2
f370 = ( - 3/58*E(21) + 15/29*E(21)^2 - 21/58*E(21)^4 + 9/58*E(21)^5 + 19/58*E(21)^8 - 5/29*E(21)^10
       + 17/58*E(21)^11 - 4/29*E(21)^13 + 9/58*E(21)^16 + 15/58*E(21)^17 - 3/29*E(21)^19 +
       6/29*E(21)^20)*x1^2*x4^2 + (19/29*E(21) + 9/29*E(21)^2 + 17/29*E(21)^4 - 6/29*E(21)^5 -
       3/29*E(21)^8 + 15/29*E(21)^10 - 21/29*E(21)^11 + 12/29*E(21)^13 + 30/29*E(21)^16 -
       10/29*E(21)^17 + 9/29*E(21)^19 - 8/29*E(21)^20)*x1^2*x4*x5 + (10/29*E(7) + 8/29*E(7)^2 -
       9/29*E(7)^3 + 6/29*E(7)^4 + 32/29*E(7)^5 - 8/29*E(7)^6)*x1^2*x5^2 + ( - 6/29*E(21) -
       12/29*E(21)^2 - 13/29*E(21)^4 + 8/29*E(21)^5 + 4/29*E(21)^8 - 20/29*E(21)^10 - 1/29*E(21)^11
       - 16/29*E(21)^13 - 11/29*E(21)^16 - 6/29*E(21)^17 - 12/29*E(21)^19 +
       1/29*E(21)^20)*x1*x2*x4^2 + (8/29*E(21) - 22/29*E(21)^2 - 2/29*E(21)^4 - 24/29*E(21)^5 -
       12/29*E(21)^8 - 12/29*E(21)^10 - 26/29*E(21)^11 + 2/29*E(21)^13 - 24/29*E(21)^16 -
       40/29*E(21)^17 + 16/29*E(21)^19 - 32/29*E(21)^20)*x1*x2*x4*x5 + ( - 2/29*E(7) + 39/29*E(7)^2
       + 25/29*E(7)^3 - 7/29*E(7)^4 + 40/29*E(7)^5 + 19/29*E(7)^6)*x1*x2*x5^2 + ( - 15/29*E(21) -
       20/29*E(21)^2 - 18/29*E(21)^4 - 6/29*E(21)^5 - 3/29*E(21)^8 - 21/29*E(21)^10 - 21/29*E(21)^11
       - 11/29*E(21)^13 - 13/29*E(21)^16 - 10/29*E(21)^17 - 1/29*E(21)^19 -
       8/29*E(21)^20)*x1*x3*x4^2 + ( - 6/29*E(21) - 26/29*E(21)^2 - 42/29*E(21)^4 - 2/29*E(21)^5 -
       30/29*E(21)^8 - 20/29*E(21)^10 - 36/29*E(21)^11 - 16/29*E(21)^13 - 40/29*E(21)^16 -
       42/29*E(21)^17 - 12/29*E(21)^19 - 22/29*E(21)^20)*x1*x3*x4*x5 + ( - 13/29*E(7) - 22/29*E(7)^2
       + 3/29*E(7)^3 - 31/29*E(7)^4 - 30/29*E(7)^5 - 36/29*E(7)^6)*x1*x3*x5^2 + ( - 2/29*E(21) +
       19/58*E(21)^2 + 1/58*E(21)^4 - 3/58*E(21)^5 - 8/29*E(21)^8 - 23/58*E(21)^10 + 2/29*E(21)^11 -
       1/58*E(21)^13 + 6/29*E(21)^16 - 5/58*E(21)^17 - 4/29*E(21)^19 - 2/29*E(21)^20)*x2^2*x4^2 + (
       - 16/29*E(21) + 12/29*E(21)^2 + 4/29*E(21)^4 - 8/29*E(21)^5 - 4/29*E(21)^8 - 5/29*E(21)^10 +
       1/29*E(21)^11 - 4/29*E(21)^13 + 19/29*E(21)^16 - 23/29*E(21)^17 - 3/29*E(21)^19 -
       1/29*E(21)^20)*x2^2*x4*x5 + ( - 5/29*E(7) - 4/29*E(7)^2 - 10/29*E(7)^3 + 26/29*E(7)^4 -
       16/29*E(7)^5 + 4/29*E(7)^6)*x2^2*x5^2 + (2/29*E(21) - 16/29*E(21)^2 - 15/29*E(21)^4 +
       1/29*E(21)^5 - 14/29*E(21)^8 - 3/29*E(21)^10 - 11/29*E(21)^11 - 14/29*E(21)^13 -
       6/29*E(21)^16 - 8/29*E(21)^17 + 4/29*E(21)^19 - 18/29*E(21)^20)*x2*x3*x4^2 + ( - 28/29*E(21)
       - 12/29*E(21)^2 - 22/29*E(21)^4 + 8/29*E(21)^5 + 4/29*E(21)^8 - 16/29*E(21)^10 -
       30/29*E(21)^11 - 36/29*E(21)^13 - 32/29*E(21)^16 - 6/29*E(21)^17 + 2/29*E(21)^19 -
       28/29*E(21)^20)*x2*x3*x4*x5 + (19/29*E(7) - 8/29*E(7)^2 + 38/29*E(7)^3 + 23/29*E(7)^4 -
       3/29*E(7)^5 + 37/29*E(7)^6)*x2*x3*x5^2 + ( - 5/58*E(21) + 17/58*E(21)^2 - 3/29*E(21)^4 -
       21/58*E(21)^5 + 2/29*E(21)^8 - 7/58*E(21)^10 - 1/58*E(21)^11 - 23/58*E(21)^13 +
       15/58*E(21)^16 - 3/29*E(21)^17 - 5/29*E(21)^19 + 1/58*E(21)^20)*x3^2*x4^2 + (4/29*E(21) +
       15/29*E(21)^2 - 1/29*E(21)^4 - 10/29*E(21)^5 - 5/29*E(21)^8 - 6/29*E(21)^10 - 6/29*E(21)^11 +
       1/29*E(21)^13 + 17/29*E(21)^16 - 7/29*E(21)^17 - 21/29*E(21)^19 - 23/29*E(21)^20)*x3^2*x4*x5
       + x3^2*x5^2
f371 = (1/3*E(21) + 1/6*E(21)^2 + 1/3*E(21)^5 + 1/6*E(21)^8 + 1/6*E(21)^10 + 1/6*E(21)^11 +
       1/3*E(21)^13 + 1/6*E(21)^16 + 1/6*E(21)^19 + 1/3*E(21)^20)*x1^2*x4^2 + (1/3*E(21) +
       1/3*E(21)^2 + 1/3*E(21)^4 + 1/3*E(21)^5 + 2/3*E(21)^8 + 2/3*E(21)^13 + 1/3*E(21)^16 +
       1/3*E(21)^17 + 2/3*E(21)^19 + 2/3*E(21)^20)*x1^2*x4*x5 + ( - 1/3*E(7) - 1/3*E(7)^2 +
       1/3*E(7)^3 - 1/3*E(7)^6)*x1^2*x5^2 + (1/2*E(21) - 1/3*E(21)^2 + 1/3*E(21)^4 - 1/6*E(21)^11 +
       1/6*E(21)^13 - 1/2*E(21)^17 + 1/6*E(21)^19 - 1/6*E(21)^20)*x1*x2*x4^2 + ( - 1/3*E(21)^4 +
       1/3*E(21)^5 + E(21)^8 - E(21)^10 + 2/3*E(21)^11 - 1/3*E(21)^13 - 2/3*E(21)^16 +
       1/3*E(21)^20)*x1*x2*x4*x5 + (2/3*E(7)^3 + 2/3*E(7)^4 + 2/3*E(7)^6)*x1*x2*x5^2 + ( -
       1/3*E(21)^2 - 1/6*E(21)^4 - 1/6*E(21)^5 - 1/6*E(21)^8 - 1/3*E(21)^11 + 1/6*E(21)^13 -
       1/6*E(21)^16 + 1/6*E(21)^19 - 1/6*E(21)^20)*x1*x3*x4^2 + ( - 1/3*E(21) - 1/3*E(21)^2 -
       2/3*E(21)^4 + 1/3*E(21)^5 - 1/3*E(21)^11 - 1/3*E(21)^13 - 2/3*E(21)^16 - 1/3*E(21)^19 +
       1/3*E(21)^20)*x1*x3*x4*x5 - 2/3*E(7)^5*x1*x3*x5^2 + (1/3*E(21)^2 - 1/6*E(21)^4 + 1/3*E(21)^5
       + 1/6*E(21)^11 - 1/6*E(21)^13 + 1/6*E(21)^16 + 1/6*E(21)^17 + 1/6*E(21)^19 +
       1/6*E(21)^20)*x2^2*x4^2 + (1/3*E(21)^2 + 1/3*E(21)^4 + 1/3*E(21)^5 + 1/3*E(21)^10 -
       1/3*E(21)^11 + 1/3*E(21)^13 + 2/3*E(21)^16 + 2/3*E(21)^19 - 1/3*E(21)^20)*x2^2*x4*x5 -
       1/3*E(7)*x2^2*x5^2 + (1/6*E(21) - 1/6*E(21)^2 - 1/6*E(21)^5 - 1/6*E(21)^10 - 1/3*E(21)^11 -
       1/6*E(21)^13 + 1/6*E(21)^16 - 1/6*E(21)^17 - 1/3*E(21)^20)*x2*x3*x4^2 + (1/3*E(21)^2 -
       2/3*E(21)^4 + 1/3*E(21)^8 - 1/3*E(21)^10 - 2/3*E(21)^13 - 1/3*E(21)^16 - 1/3*E(21)^17 -
       1/3*E(21)^19 - 1/3*E(21)^20)*x2*x3*x4*x5 + (2/3*E(7) + 4/3*E(7)^4 + 2/3*E(7)^5 +
       2/3*E(7)^6)*x2*x3*x5^2 + x3^2*x5^2
f372 = ( - 1/6*E(21) - 1/6*E(21)^2 - 1/6*E(21)^4 - 1/6*E(21)^5 - 1/3*E(21)^8 - 1/3*E(21)^13 -
       1/6*E(21)^16 - 1/6*E(21)^17 - 1/3*E(21)^19 - 1/3*E(21)^20)*x1^2*x4^2 + ( - 1/3*E(7) -
       1/3*E(7)^2 + 1/3*E(7)^3 - 1/3*E(7)^6)*x1^2*x4*x5 + (2/3*E(21) + 1/3*E(21)^2 + 2/3*E(21)^5 +
       1/3*E(21)^8 + 1/3*E(21)^10 + 1/3*E(21)^11 + 2/3*E(21)^13 + 1/3*E(21)^16 + 1/3*E(21)^19 +
       2/3*E(21)^20)*x1^2*x5^2 + (1/6*E(21)^4 - 1/6*E(21)^5 - 1/2*E(21)^8 + 1/2*E(21)^10 -
       1/3*E(21)^11 + 1/6*E(21)^13 + 1/3*E(21)^16 - 1/6*E(21)^20)*x1*x2*x4^2 + (2/3*E(7)^3 +
       2/3*E(7)^4 + 2/3*E(7)^6)*x1*x2*x4*x5 + (E(21) - 2/3*E(21)^2 + 2/3*E(21)^4 - 1/3*E(21)^11 +
       1/3*E(21)^13 - E(21)^17 + 1/3*E(21)^19 - 1/3*E(21)^20)*x1*x2*x5^2 + (1/6*E(21) + 1/6*E(21)^2
       + 1/3*E(21)^4 - 1/6*E(21)^5 + 1/6*E(21)^11 + 1/6*E(21)^13 + 1/3*E(21)^16 + 1/6*E(21)^19 -
       1/6*E(21)^20)*x1*x3*x4^2 - 2/3*E(7)^5*x1*x3*x4*x5 + ( - 2/3*E(21)^2 - 1/3*E(21)^4 -
       1/3*E(21)^5 - 1/3*E(21)^8 - 2/3*E(21)^11 + 1/3*E(21)^13 - 1/3*E(21)^16 + 1/3*E(21)^19 -
       1/3*E(21)^20)*x1*x3*x5^2 + ( - 1/6*E(21)^2 - 1/6*E(21)^4 - 1/6*E(21)^5 - 1/6*E(21)^10 +
       1/6*E(21)^11 - 1/6*E(21)^13 - 1/3*E(21)^16 - 1/3*E(21)^19 + 1/6*E(21)^20)*x2^2*x4^2 -
       1/3*E(7)*x2^2*x4*x5 + (2/3*E(21)^2 - 1/3*E(21)^4 + 2/3*E(21)^5 + 1/3*E(21)^11 - 1/3*E(21)^13
       + 1/3*E(21)^16 + 1/3*E(21)^17 + 1/3*E(21)^19 + 1/3*E(21)^20)*x2^2*x5^2 + ( - 1/6*E(21)^2 +
       1/3*E(21)^4 - 1/6*E(21)^8 + 1/6*E(21)^10 + 1/3*E(21)^13 + 1/6*E(21)^16 + 1/6*E(21)^17 +
       1/6*E(21)^19 + 1/6*E(21)^20)*x2*x3*x4^2 + (2/3*E(7) + 4/3*E(7)^4 + 2/3*E(7)^5 +
       2/3*E(7)^6)*x2*x3*x4*x5 + (1/3*E(21) - 1/3*E(21)^2 - 1/3*E(21)^5 - 1/3*E(21)^10 -
       2/3*E(21)^11 - 1/3*E(21)^13 + 1/3*E(21)^16 - 1/3*E(21)^17 - 2/3*E(21)^20)*x2*x3*x5^2 +
       x3^2*x4*x5
f373 = (E(7)^2 + E(7)^4 + E(7)^5)*x1^4 + (2*E(7) + 2*E(7)^3 + 2*E(7)^4 - 2*E(7)^5)*x1^3*x2 + ( -
       4*E(7) + 2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5)*x1^3*x3 + ( - E(7) - 2*E(7)^4 - E(7)^5 -
       E(7)^6)*x1^2*x2^2 + (6*E(7) + 6*E(7)^2 + 6*E(7)^4)*x1^2*x2*x3 + ( - E(7) - E(7)^2 + 3*E(7)^3
       - E(7)^6)*x1^2*x3^2 + (2*E(7) + 2*E(7)^2 + 2*E(7)^3 + 2*E(7)^6)*x1*x2^3 + ( - 2*E(7)^2 -
       2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7)^3 - 4*E(7)^4 - 4*E(7)^6)*x1*x2*x3^2 +
       x3^4
f374 = - E(7)*x1^3*x2 + (E(7) + E(7)^5 + E(7)^6)*x1^3*x3 - x1^2*x2^2 + ( - E(7) - E(7)^2 + E(7)^3 -
       E(7)^6)*x1^2*x2*x3 + E(7)^6*x1^2*x3^2 + (E(7)^2 + E(7)^4 + E(7)^5)*x1*x2^3 -
       E(7)^2*x1*x2^2*x3 + (E(7) + E(7)^3 + E(7)^4)*x1*x2*x3^2 + x2*x3^3
f375 = E(7)^5*x1^4 + 2*E(7)^4*x1^3*x2 + (2*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1^3*x3 + E(7)^3*x1^2*x2^2
       + (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5 - 2*E(7)^6)*x1^2*x2*x3 + ( - E(7)^2 + E(7)^3 + E(7)^4 +
       E(7)^6)*x1^2*x3^2 - 2*E(7)^5*x1*x2^2*x3 + (2*E(7) + 2*E(7)^2 + 2*E(7)^3 +
       2*E(7)^5)*x1*x2*x3^2 + x2^2*x3^2
f376 = - E(7)*x1^4 + (2*E(7) + 2*E(7)^2 + E(7)^3 + 2*E(7)^4 + E(7)^5 + E(7)^6)*x1^3*x2 + ( - 2*E(7)
       - 2*E(7)^2 + E(7)^3 - 2*E(7)^6)*x1^3*x3 + ( - E(7)^2 - E(7)^4 - E(7)^5 - 2*E(7)^6)*x1^2*x2^2
       + (5*E(7)^2 + E(7)^3 + E(7)^4 + E(7)^6)*x1^2*x2*x3 + (2*E(7) + 2*E(7)^3 + 2*E(7)^4 +
       2*E(7)^5)*x1^2*x3^2 - E(7)^5*x1*x2^3 + E(7)*x1*x2^2*x3 + ( - E(7) - 2*E(7)^4 - E(7)^5 -
       E(7)^6)*x1*x2*x3^2 + x2^3*x3
f377 = - 2*x1*x2*x5^2 + x3^2*x5^2 + x4^2*x5^2
f378 = - x1*x2*x5^2 + x3*x4*x5^2
f379 = x1^2*x5^2 + x1*x2*x5^2 + x2*x3*x5^2 + x2*x4*x5^2
f380 = x1^2*x5^2 + x1*x2*x5^2 + E(4)*x1*x3*x5^2 - E(4)*x2*x4*x5^2 + x3*x4*x5^2 + x4^2*x5^2
f381 = E(7)^3*x1^3*x5 - x1^2*x2*x5 - 2*E(7)^2*x1^2*x3*x5 - 2*E(7)^4*x1*x2^2*x5 - E(7)^6*x1*x2*x3*x5
       - E(7)*x1*x3^2*x5 + E(7)*x2^3*x5 - E(7)^3*x2^2*x3*x5 - 2*E(7)^5*x2*x3^2*x5 + x3^3*x5
f382 = ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + 2*E(7)^6)*x1*x5^3 + (2*E(7)^2 + E(7)^5 +
       E(7)^6)*x2*x5^3 + x3*x5^3
f383 = ( - E(7) + E(7)^2 + E(7)^3 - E(7)^4 + 2*E(7)^6)*x1*x4^3 + (2*E(7)^2 + E(7)^5 +
       E(7)^6)*x2*x4^3 + x3*x4^3
f384 = ( - 3*E(7) - 3*E(7)^2 - E(7)^4 - 4*E(7)^5 - E(7)^6)*x1^2*x5^2 + ( - 2*E(7) + 2*E(7)^3 -
       2*E(7)^4 - 2*E(7)^5 + 2*E(7)^6)*x1*x2*x5^2 + ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^6)*x1*x3*x5^2 +
       (2*E(7)^2 + E(7)^3 + E(7)^5 + 2*E(7)^6)*x2^2*x5^2 + x3^2*x5^2
f385 = (4*E(7)^2 + 2*E(7)^3 - E(7)^4 + 2*E(7)^5 + 4*E(7)^6)*x1^3*x5 + (6*E(7) + 9*E(7)^2 + 3*E(7)^3
       + 3*E(7)^4 + 9*E(7)^5 + 6*E(7)^6)*x1^2*x2*x5 + ( - 3*E(7) - 3*E(7)^2 - 3*E(7)^5)*x1^2*x3*x5 +
       (6*E(7) + 3*E(7)^2 + 3*E(7)^4 + 6*E(7)^5)*x1*x2^2*x5 + ( - 3*E(7) - 3*E(7)^4 -
       3*E(7)^5)*x1*x2*x3*x5 + (E(7) + E(7)^4 - E(7)^6)*x2^3*x5 + x3^3*x5
f386 = ( - 437*E(7) - 243*E(7)^2 + 108*E(7)^3 - 243*E(7)^4 - 437*E(7)^5)*x1^4 + ( - 432*E(7) +
       540*E(7)^2 + 540*E(7)^3 - 432*E(7)^4 + 780*E(7)^6)*x1^3*x2 + ( - 252*E(7)^2 - 140*E(7)^3 +
       64*E(7)^4 - 140*E(7)^5 - 252*E(7)^6)*x1^3*x3 + (490*E(7) + 1374*E(7)^2 + 490*E(7)^3 +
       1102*E(7)^5 + 1102*E(7)^6)*x1^2*x2^2 + ( - 576*E(7) - 900*E(7)^2 - 176*E(7)^3 - 176*E(7)^4 -
       900*E(7)^5 - 576*E(7)^6)*x1^2*x2*x3 + (136*E(7) + 136*E(7)^2 + 62*E(7)^4 + 170*E(7)^5 +
       62*E(7)^6)*x1^2*x3^2 + (452*E(7) + 452*E(7)^2 + 200*E(7)^4 + 564*E(7)^5 + 200*E(7)^6)*x1*x2^3
       + ( - 456*E(7) - 252*E(7)^2 + 112*E(7)^3 - 252*E(7)^4 - 456*E(7)^5)*x1*x2^2*x3 + (124*E(7) -
       68*E(7)^3 + 84*E(7)^4 + 84*E(7)^5 - 68*E(7)^6)*x1*x2*x3^2 + (20*E(7) - 11*E(7)^3 + 14*E(7)^4
       + 14*E(7)^5 - 11*E(7)^6)*x2^4 + x3^4
f387 = ( - 2*E(7) - E(7)^2 + E(7)^3 - E(7)^4 - 2*E(7)^5)*x1^2*x5^2 + ( - E(7) + 2*E(7)^2 + 2*E(7)^3
       - E(7)^4 + 2*E(7)^6)*x1*x2*x5^2 + ( - E(7)^2 - E(7)^3 - E(7)^5 - E(7)^6)*x1*x3*x5^2 + (E(7)^2
       + E(7)^5 + E(7)^6)*x2^2*x5^2 + x2*x3*x5^2
f388 = ( - E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1^3*x5 + ( - 3*E(7) - 3*E(7)^2 - E(7)^4
       - 3*E(7)^5 - E(7)^6)*x1^2*x2*x5 + (E(7) + E(7)^2 - E(7)^3 + E(7)^4 + E(7)^5)*x1^2*x3*x5 + ( -
       2*E(7) + 2*E(7)^3 + 2*E(7)^6)*x1*x2^2*x5 + (E(7) + E(7)^4 - E(7)^6)*x1*x2*x3*x5 + (E(7)^2 +
       E(7)^3 + E(7)^4 + E(7)^5 + E(7)^6)*x2^3*x5 + x2*x3^2*x5
f389 = ( - 127*E(7) + 70*E(7)^3 - 88*E(7)^4 - 88*E(7)^5 + 70*E(7)^6)*x1^4 + (351*E(7)^2 + 195*E(7)^3
       - 87*E(7)^4 + 195*E(7)^5 + 351*E(7)^6)*x1^3*x2 + ( - 40*E(7) - 114*E(7)^2 - 40*E(7)^3 -
       91*E(7)^5 - 91*E(7)^6)*x1^3*x3 + (320*E(7) + 497*E(7)^2 + 99*E(7)^3 + 99*E(7)^4 + 497*E(7)^5
       + 320*E(7)^6)*x1^2*x2^2 + ( - 262*E(7) - 262*E(7)^2 - 117*E(7)^4 - 326*E(7)^5 -
       117*E(7)^6)*x1^2*x2*x3 + (49*E(7) + 27*E(7)^2 - 12*E(7)^3 + 27*E(7)^4 + 49*E(7)^5)*x1^2*x3^2
       + (164*E(7) + 91*E(7)^2 - 40*E(7)^3 + 91*E(7)^4 + 164*E(7)^5)*x1*x2^3 + ( - 131*E(7) +
       74*E(7)^3 - 90*E(7)^4 - 90*E(7)^5 + 74*E(7)^6)*x1*x2^2*x3 + (24*E(7) - 31*E(7)^2 - 31*E(7)^3
       + 24*E(7)^4 - 46*E(7)^6)*x1*x2*x3^2 + (4*E(7) - 5*E(7)^2 - 5*E(7)^3 + 4*E(7)^4 -
       7*E(7)^6)*x2^4 + x2*x3^3
f390 = ( - E(7) - 2*E(7)^2 - 2*E(7)^5 - E(7)^6)*x1^3*x5 + ( - 3*E(7) - E(7)^2 + 2*E(7)^3 - E(7)^4 -
       3*E(7)^5)*x1^2*x2*x5 + (2*E(7) + E(7)^4 + E(7)^5)*x1^2*x3*x5 + (3*E(7)^2 + 3*E(7)^3 +
       E(7)^6)*x1*x2^2*x5 + ( - E(7)^2 - E(7)^3 - E(7)^5 - E(7)^6)*x1*x2*x3*x5 + (E(7) + 2*E(7)^2 +
       E(7)^3)*x2^3*x5 + x2^2*x3*x5
f391 = ( - 19*E(7) + 24*E(7)^2 + 24*E(7)^3 - 19*E(7)^4 + 35*E(7)^6)*x1^4 + (42*E(7) + 120*E(7)^2 +
       42*E(7)^3 + 96*E(7)^5 + 96*E(7)^6)*x1^3*x2 + ( - 20*E(7) - 30*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 -
       30*E(7)^5 - 20*E(7)^6)*x1^3*x3 + (109*E(7) + 109*E(7)^2 + 48*E(7)^4 + 136*E(7)^5 +
       48*E(7)^6)*x1^2*x2^2 + ( - 72*E(7) - 38*E(7)^2 + 18*E(7)^3 - 38*E(7)^4 -
       72*E(7)^5)*x1^2*x2*x3 + (10*E(7) - 7*E(7)^3 + 7*E(7)^4 + 7*E(7)^5 - 7*E(7)^6)*x1^2*x3^2 +
       (36*E(7) - 20*E(7)^3 + 24*E(7)^4 + 24*E(7)^5 - 20*E(7)^6)*x1*x2^3 + ( - 20*E(7) + 26*E(7)^2 +
       26*E(7)^3 - 20*E(7)^4 + 36*E(7)^6)*x1*x2^2*x3 + ( - 16*E(7)^2 - 10*E(7)^3 + 4*E(7)^4 -
       10*E(7)^5 - 16*E(7)^6)*x1*x2*x3^2 + ( - 2*E(7)^2 - E(7)^3 + E(7)^4 - E(7)^5 - 2*E(7)^6)*x2^4
       + x2^2*x3^2
f392 = (7*E(7)^2 + 4*E(7)^3 - 2*E(7)^4 + 4*E(7)^5 + 7*E(7)^6)*x1^4 + (13*E(7) + 19*E(7)^2 + 4*E(7)^3
       + 4*E(7)^4 + 19*E(7)^5 + 13*E(7)^6)*x1^3*x2 + ( - 3*E(7) - 3*E(7)^2 - E(7)^4 - 4*E(7)^5 -
       E(7)^6)*x1^3*x3 + (18*E(7) + 10*E(7)^2 - 5*E(7)^3 + 10*E(7)^4 + 18*E(7)^5)*x1^2*x2^2 + ( -
       8*E(7) + 7*E(7)^3 - 6*E(7)^4 - 6*E(7)^5 + 7*E(7)^6)*x1^2*x2*x3 + (2*E(7) - E(7)^2 - E(7)^3 +
       2*E(7)^4 - E(7)^6)*x1^2*x3^2 + (3*E(7) - 4*E(7)^2 - 4*E(7)^3 + 3*E(7)^4 - 6*E(7)^6)*x1*x2^3 +
       (8*E(7)^2 + 4*E(7)^3 - 2*E(7)^4 + 4*E(7)^5 + 8*E(7)^6)*x1*x2^2*x3 + ( - E(7) - 4*E(7)^2 -
       E(7)^3 - 3*E(7)^5 - 3*E(7)^6)*x1*x2*x3^2 + x2^3*x3
f393 = x1^2*x3^2 + x1^2*x5^2 + x2^2*x3^2 + x2^2*x4^2 + x4^2*x5^2
f394 = x1^3*x3 + x1^3*x5 + x1*x3^3 + x1*x5^3 + x2^3*x3 + x2^3*x4 + x2*x3^3 + x2*x4^3 + x4^3*x5 +
       x4*x5^3
f395 = x1^2*x2*x5 + x1^2*x3*x4 + x1*x2^2*x4 + x1*x2*x4^2 + x1*x2*x5^2 + x1*x3^2*x4 + x2^2*x3*x5 +
       x2*x3^2*x5 + x3*x4^2*x5 + x3*x4*x5^2
f396 = x1^2*x2*x4 + x1*x2^2*x5 + x1*x3*x4^2 + x2*x3*x5^2 + x3^2*x4*x5
f397 = - 3*E(7)^3*x1^4 + 4*x1^3*x2 + 4*E(7)^5*x1^3*x3 + 4*E(7)^4*x1^3*x4 - 2*E(7)^4*x1^2*x2^2 +
       4*E(7)^2*x1^2*x2*x3 + 4*E(7)*x1^2*x2*x4 - 2*x1^2*x3^2 + 4*E(7)^6*x1^2*x3*x4 -
       2*E(7)^5*x1^2*x4^2 + 8*E(7)^6*x1*x2^2*x3 + 4*E(7)^5*x1*x2^2*x4 + 4*E(7)^4*x1*x2*x3^2 -
       4*E(7)^3*x1*x2*x3*x4 + 8*E(7)^2*x1*x2*x4^2 + 8*E(7)*x1*x3^2*x4 + 4*x1*x3*x4^2 + E(7)^5*x2^4 +
       2*E(7)*x2^2*x3^2 + 4*x2^2*x3*x4 + 2*E(7)^6*x2^2*x4^2 + 4*E(7)^5*x2*x3^2*x4 +
       4*E(7)^4*x2*x3*x4^2 + E(7)^4*x3^4 + 2*E(7)^2*x3^2*x4^2 + x4^4
f398 = - E(7)^2*x1^4 + 2*E(7)^3*x1^2*x2^2 + 2*E(7)*x1^2*x2*x3 + 2*x1^2*x2*x4 + 2*E(7)^6*x1^2*x3^2 +
       2*E(7)^5*x1^2*x3*x4 + 2*E(7)^4*x1^2*x4^2 + x1*x2^3 + E(7)^5*x1*x2^2*x3 + 2*E(7)^4*x1*x2^2*x4
       + 2*E(7)^3*x1*x2*x3^2 + E(7)^2*x1*x2*x3*x4 + E(7)*x1*x2*x4^2 + E(7)*x1*x3^3 + x1*x3^2*x4 +
       2*E(7)^6*x1*x3*x4^2 + E(7)^5*x1*x4^3 + E(7)*x2^3*x4 + x2^2*x3^2 + 2*E(7)^6*x2^2*x3*x4 +
       E(7)^5*x2^2*x4^2 + E(7)^5*x2*x3^3 + 2*E(7)^4*x2*x3^2*x4 + 2*E(7)^3*x2*x3*x4^2 +
       E(7)*x3^2*x4^2 + x3*x4^3
f399 = ( - 3*E(7) - 3*E(7)^2 - 5*E(7)^3 - 3*E(7)^6)*x1^4 + 4*x1^3*x2 + 4*E(7)^5*x1^3*x3 +
       4*E(7)^4*x1^3*x4 + ( - 2*E(7) - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1^2*x2^2 + (2*E(7)^3 +
       2*E(7)^5 + 2*E(7)^6)*x1^2*x3^2 + (2*E(7) + 2*E(7)^3 + 2*E(7)^4)*x1^2*x4^2 + (5*E(7)^2 +
       5*E(7)^4 + 5*E(7)^5 - E(7)^6)*x1*x2^2*x3 + ( - E(7) - E(7)^3 - E(7)^4 + E(7)^5)*x1*x2^2*x4 +
       (E(7) + 2*E(7)^4 + E(7)^5 + E(7)^6)*x1*x2*x3^2 + ( - 6*E(7) - 6*E(7)^2 - 10*E(7)^3 -
       6*E(7)^6)*x1*x2*x3*x4 + ( - 6*E(7)^2 - 5*E(7)^3 - 5*E(7)^4 - 5*E(7)^6)*x1*x2*x4^2 + ( -
       6*E(7) - 5*E(7)^2 - 5*E(7)^3 - 5*E(7)^5)*x1*x3^2*x4 + ( - E(7) - E(7)^2 - 2*E(7)^3 - E(7)^4 -
       2*E(7)^5 - 2*E(7)^6)*x1*x3*x4^2 + E(7)^5*x2^4 + ( - E(7) - E(7)^2 - 2*E(7)^3 - E(7)^4 -
       2*E(7)^5 - 2*E(7)^6)*x2^2*x3*x4 + ( - E(7) - E(7)^3 - E(7)^4 + E(7)^5)*x2*x3^2*x4 + (E(7) +
       2*E(7)^4 + E(7)^5 + E(7)^6)*x2*x3*x4^2 + E(7)^4*x3^4 + x4^4
f400 = ( - E(7)^2 - E(7)^3 - E(7)^4 - E(7)^6)*x1^4 + ( - E(7)^2 - E(7)^4 - E(7)^5)*x1^3*x2 + (E(7) +
       E(7)^4 + E(7)^5 + E(7)^6)*x1^3*x3 + ( - E(7) - E(7)^2 - E(7)^6)*x1^3*x4 + ( - E(7) - E(7)^2 -
       E(7)^3 - E(7)^6)*x1^2*x2^2 + E(7)*x1^2*x2*x3 + x1^2*x2*x4 + ( - E(7)^2 - E(7)^4 - E(7)^5 -
       E(7)^6)*x1^2*x3^2 + E(7)^5*x1^2*x3*x4 + (E(7) + E(7)^5 + E(7)^6)*x1^2*x4^2 +
       E(7)^5*x1*x2^2*x3 + (E(7) + E(7)^5 + E(7)^6)*x1*x2^2*x4 + ( - E(7) - E(7)^2 - E(7)^3 -
       E(7)^6)*x1*x2*x3^2 + (E(7)^2 + E(7)^3 + E(7)^4 + E(7)^6)*x1*x2*x3*x4 + E(7)*x1*x2*x4^2 +
       x1*x3^2*x4 + ( - E(7)^2 - E(7)^4 - E(7)^5 - E(7)^6)*x1*x3*x4^2 + E(7)*x2^3*x4 -
       E(7)^6*x2^2*x3*x4 + E(7)^5*x2*x3^3 - E(7)^4*x2*x3^2*x4 - E(7)^3*x2*x3*x4^2 + x3*x4^3
f401 = ( - 2*E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1^4 + ( - E(7)^2 - E(7)^3 - E(7)^4 -
       E(7)^6)*x1^2*x2^2 + 2*x1^2*x2*x3 + 2*E(7)^6*x1^2*x2*x4 + (E(7) + E(7)^3 + E(7)^4)*x1^2*x3^2 +
       2*E(7)^4*x1^2*x3*x4 + (E(7) + E(7)^2 + E(7)^6)*x1^2*x4^2 + ( - E(7) - E(7)^5 -
       E(7)^6)*x1*x2^2*x3 + ( - E(7) - E(7)^2 - E(7)^3 - E(7)^6)*x1*x2^2*x4 + (E(7)^3 + E(7)^4 +
       E(7)^6)*x1*x2*x3^2 - 2*E(7)*x1*x2*x3*x4 + ( - E(7) - E(7)^2 - E(7)^4)*x1*x2*x4^2 + (E(7)^2 +
       E(7)^4 + E(7)^5 + E(7)^6)*x1*x3^2*x4 + ( - E(7) - E(7)^3 - E(7)^4 - E(7)^5)*x1*x3*x4^2 +
       E(7)^6*x2^2*x3^2 + ( - E(7) - E(7)^3 - E(7)^4 - E(7)^5)*x2^2*x3*x4 + E(7)^4*x2^2*x4^2 + ( -
       E(7) - E(7)^2 - E(7)^3 - E(7)^6)*x2*x3^2*x4 + (E(7)^3 + E(7)^4 + E(7)^6)*x2*x3*x4^2 +
       x3^2*x4^2
f402 = E(7)^4*x1^4 + ( - E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1^3*x2 + (E(7)^2 + E(7)^4 +
       E(7)^5)*x1^3*x3 + (E(7) + E(7)^3 + E(7)^4)*x1^3*x4 + ( - E(7) - E(7)^3 - E(7)^4 -
       E(7)^5)*x1^2*x2^2 - E(7)^3*x1^2*x2*x3 - E(7)^2*x1^2*x2*x4 + (E(7)^2 + E(7)^3 +
       E(7)^5)*x1^2*x3^2 - x1^2*x3*x4 + ( - E(7)^2 - E(7)^4 - E(7)^5 - E(7)^6)*x1^2*x4^2 +
       E(7)^2*x1*x2^3 + (E(7) + E(7)^2 + E(7)^4)*x1*x2^2*x3 + (E(7)^2 + E(7)^4 + E(7)^5)*x1*x2^2*x4
       + (E(7) + E(7)^3 + E(7)^4)*x1*x2*x3^2 + (E(7) + 3*E(7)^4 + E(7)^5 + E(7)^6)*x1*x2*x3*x4 + ( -
       E(7) - E(7)^2 - E(7)^3 - E(7)^6)*x1*x2*x4^2 + E(7)^3*x1*x3^3 + (E(7)^3 + E(7)^4 +
       E(7)^6)*x1*x3^2*x4 + ( - E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1*x3*x4^2 + x1*x4^3
f403 = E(7)^5*x2^4 + E(7)^4*x3^4 + x4^4
f404 = ( - 3*E(7)^2 + 4*E(7)^3 - 4*E(7)^4 + 4*E(7)^5 - 3*E(7)^6)*x1^4 + ( - 8*E(7) - 4*E(7)^3 -
       4*E(7)^6)*x1^3*x2 + ( - 12*E(7) + 8*E(7)^2 - 20*E(7)^3 + 8*E(7)^4 - 12*E(7)^5)*x1^3*x3 + ( -
       4*E(7) - 4*E(7)^2 - 4*E(7)^4 + 2*E(7)^5 - 4*E(7)^6)*x1^2*x2^2 + (24*E(7) + 4*E(7)^2 +
       12*E(7)^3 + 12*E(7)^4 + 4*E(7)^5 + 24*E(7)^6)*x1^2*x2*x3 + (20*E(7) - 2*E(7)^2 + 20*E(7)^3 +
       10*E(7)^5 + 10*E(7)^6)*x1^2*x3^2 + ( - 20*E(7) + 4*E(7)^2 - 20*E(7)^3 - 12*E(7)^5 -
       12*E(7)^6)*x1*x2^3 + (20*E(7)^2 - 16*E(7)^3 + 28*E(7)^4 - 16*E(7)^5 + 20*E(7)^6)*x1*x2^2*x3 +
       (16*E(7) + 8*E(7)^2 + 8*E(7)^3 + 16*E(7)^4 + 16*E(7)^6)*x1*x2*x3^2 + (8*E(7) + 8*E(7)^3 +
       4*E(7)^4 + 4*E(7)^5 + 8*E(7)^6)*x1*x3^3 + ( - 9*E(7) - 4*E(7)^2 - 4*E(7)^3 - 9*E(7)^4 -
       11*E(7)^6)*x2^4 + x3^4
f405 = ( - 2*E(7) - E(7)^2 - E(7)^3 - 2*E(7)^4 - 2*E(7)^6)*x1^4 + ( - E(7) - 2*E(7)^3 -
       E(7)^5)*x1^3*x2 + (3*E(7) + 3*E(7)^2 + 5*E(7)^4 - 2*E(7)^5 + 5*E(7)^6)*x1^3*x3 + ( - E(7) -
       E(7)^3 - E(7)^4 - E(7)^6)*x1^2*x2^2 + (5*E(7) + 5*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1^2*x2*x3 +
       ( - 2*E(7)^2 + 3*E(7)^3 - 3*E(7)^4 + 3*E(7)^5 - 2*E(7)^6)*x1^2*x3^2 + (2*E(7)^2 - 3*E(7)^3 +
       4*E(7)^4 - 3*E(7)^5 + 2*E(7)^6)*x1*x2^3 + (10*E(7) + 4*E(7)^2 + 4*E(7)^3 + 10*E(7)^4 +
       11*E(7)^6)*x1*x2^2*x3 + (5*E(7) + 3*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + 3*E(7)^6)*x1*x2*x3^2 +
       (E(7) - E(7)^2 + E(7)^3 - E(7)^4 + E(7)^5)*x1*x3^3 + ( - 3*E(7) - 2*E(7)^3 - E(7)^4 - E(7)^5
       - 2*E(7)^6)*x2^4 + x2*x3^3
f406 = ( - 113*E(7) + 28*E(7)^2 - 113*E(7)^3 - 63*E(7)^5 - 63*E(7)^6)*x1^4 + (144*E(7)^2 -
       116*E(7)^3 + 208*E(7)^4 - 116*E(7)^5 + 144*E(7)^6)*x1^3*x2 + ( - 60*E(7) - 60*E(7)^2 -
       108*E(7)^4 + 28*E(7)^5 - 108*E(7)^6)*x1^3*x3 + (274*E(7) + 122*E(7)^2 + 122*E(7)^3 +
       274*E(7)^4 + 342*E(7)^6)*x1^2*x2^2 + ( - 208*E(7) - 40*E(7)^2 - 132*E(7)^3 - 132*E(7)^4 -
       40*E(7)^5 - 208*E(7)^6)*x1^2*x2*x3 + (26*E(7) + 20*E(7)^3 + 10*E(7)^4 + 10*E(7)^5 +
       20*E(7)^6)*x1^2*x3^2 + (160*E(7) + 128*E(7)^3 + 56*E(7)^4 + 56*E(7)^5 + 128*E(7)^6)*x1*x2^3 +
       ( - 96*E(7) + 24*E(7)^2 - 96*E(7)^3 - 52*E(7)^5 - 52*E(7)^6)*x1*x2^2*x3 + (4*E(7) - 4*E(7)^2
       + 8*E(7)^3 - 4*E(7)^4 + 4*E(7)^5)*x1*x2*x3^2 + ( - 12*E(7)^2 + 8*E(7)^3 - 16*E(7)^4 +
       8*E(7)^5 - 12*E(7)^6)*x1*x3^3 + (14*E(7) - 11*E(7)^2 + 20*E(7)^3 - 11*E(7)^4 +
       14*E(7)^5)*x2^4 + x3^4
f407 = ( - E(7) - E(7)^3 - E(7)^5)*x1^2*x5^2 + ( - E(7) - E(7)^2 - 2*E(7)^4 - E(7)^6)*x1*x2*x5^2 + (
       - E(7) - E(7)^3 - E(7)^4)*x1*x3*x5^2 + ( - E(7) - E(7)^3 - E(7)^4 - E(7)^5 -
       E(7)^6)*x2^2*x5^2 + ( - 2*E(7) - E(7)^2 - E(7)^3 - E(7)^4 - E(7)^6)*x2*x3*x5^2 + x3^2*x5^2
f408 = (8*E(7) + E(7)^2 + 4*E(7)^3 + 4*E(7)^4 + E(7)^5 + 8*E(7)^6)*x1^4 + (8*E(7) + 4*E(7)^2 +
       8*E(7)^3 + 8*E(7)^4 + 4*E(7)^5 + 8*E(7)^6)*x1^3*x2 + (28*E(7) + 8*E(7)^2 + 20*E(7)^3 +
       20*E(7)^4 + 8*E(7)^5 + 28*E(7)^6)*x1^3*x3 + ( - 6*E(7) - 2*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 -
       2*E(7)^5 - 6*E(7)^6)*x1^2*x2^2 + (24*E(7) + 4*E(7)^2 + 12*E(7)^3 + 12*E(7)^4 + 4*E(7)^5 +
       24*E(7)^6)*x1^2*x2*x3 + (22*E(7) + 2*E(7)^2 + 12*E(7)^3 + 12*E(7)^4 + 2*E(7)^5 +
       22*E(7)^6)*x1^2*x3^2 + ( - 24*E(7) - 4*E(7)^2 - 16*E(7)^3 - 16*E(7)^4 - 4*E(7)^5 -
       24*E(7)^6)*x1*x2^3 + ( - 44*E(7) - 8*E(7)^2 - 28*E(7)^3 - 28*E(7)^4 - 8*E(7)^5 -
       44*E(7)^6)*x1*x2^2*x3 + ( - 16*E(7) - 8*E(7)^3 - 8*E(7)^4 - 16*E(7)^6)*x1*x2*x3^2 + ( -
       8*E(7) - 4*E(7)^3 - 4*E(7)^4 - 8*E(7)^6)*x1*x3^3 + (11*E(7) + 2*E(7)^2 + 7*E(7)^3 + 7*E(7)^4
       + 2*E(7)^5 + 11*E(7)^6)*x2^4 + x3^4
f409 = (2*E(7) + E(7)^3 + E(7)^4 + 2*E(7)^6)*x1^4 + (2*E(7) + E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + E(7)^5
       + 2*E(7)^6)*x1^3*x2 + (7*E(7) + 2*E(7)^2 + 5*E(7)^3 + 5*E(7)^4 + 2*E(7)^5 + 7*E(7)^6)*x1^3*x3
       + ( - E(7) - E(7)^3 - E(7)^4 - E(7)^6)*x1^2*x2^2 + (5*E(7) + 2*E(7)^3 + 2*E(7)^4 +
       5*E(7)^6)*x1^2*x2*x3 + (6*E(7) + E(7)^2 + 3*E(7)^3 + 3*E(7)^4 + E(7)^5 + 6*E(7)^6)*x1^2*x3^2
       + ( - 7*E(7) - 2*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 2*E(7)^5 - 7*E(7)^6)*x1*x2^3 + ( - 11*E(7) -
       E(7)^2 - 7*E(7)^3 - 7*E(7)^4 - E(7)^5 - 11*E(7)^6)*x1*x2^2*x3 + ( - 5*E(7) - 2*E(7)^2 -
       3*E(7)^3 - 3*E(7)^4 - 2*E(7)^5 - 5*E(7)^6)*x1*x2*x3^2 + ( - 2*E(7) - E(7)^3 - E(7)^4 -
       2*E(7)^6)*x1*x3^3 + (3*E(7) + E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + E(7)^5 + 3*E(7)^6)*x2^4 +
       x2*x3^3
f410 = (E(7) + E(7)^2 + E(7)^4)*x1^4 + (4*E(7) + 4*E(7)^2 + 2*E(7)^3 + 4*E(7)^4 + 2*E(7)^5 +
       2*E(7)^6)*x1^3*x2 + (4*E(7) + 4*E(7)^2 + 6*E(7)^3 + 4*E(7)^4 + 6*E(7)^5 + 6*E(7)^6)*x1^3*x3 +
       (2*E(7) + 2*E(7)^2 + E(7)^3 + 2*E(7)^4 + E(7)^5 + E(7)^6)*x1^2*x2^2 + (6*E(7)^3 + 6*E(7)^5 +
       6*E(7)^6)*x1^2*x2*x3 + ( - 4*E(7) - 4*E(7)^2 - 3*E(7)^3 - 4*E(7)^4 - 3*E(7)^5 -
       3*E(7)^6)*x1^2*x3^2 + ( - 2*E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1*x2^3 + (2*E(7)^3 + 2*E(7)^5 +
       2*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7)^3 - 4*E(7)^5 - 4*E(7)^6)*x1*x2*x3^2 + x3^4
f411 = (2*E(7) + 2*E(7)^3 + E(7)^4 + E(7)^5 + 2*E(7)^6)*x1^2*x5^2 + ( - 2*E(7) - 2*E(7)^3 -
       2*E(7)^5)*x1*x2*x5^2 + (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^6)*x1*x3*x5^2 + (E(7) + E(7)^2 +
       2*E(7)^4 - E(7)^5 + 2*E(7)^6)*x2^2*x5^2 + x3^2*x5^2
f412 = E(7)^6*x1^2*x5^2 + ( - E(7) - E(7)^4 - E(7)^5 - E(7)^6)*x1*x2*x5^2 + (E(7) + E(7)^2 +
       E(7)^6)*x1*x3*x5^2 + E(7)^2*x2^2*x5^2 + ( - E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x2*x3*x5^2 +
       x3^2*x5^2
f413 = E(7)^2*x1^3*x5 - x1^2*x2*x5 + ( - E(7)^2 - E(7)^4 - E(7)^5 + E(7)^6)*x1^2*x3*x5 + ( - E(7) -
       E(7)^3 - E(7)^4 + E(7)^5)*x1*x2^2*x5 + (2*E(7) + 2*E(7)^5 + 2*E(7)^6)*x1*x2*x3*x5 -
       E(7)^3*x1*x3^2*x5 + E(7)^3*x2^3*x5 - E(7)^2*x2^2*x3*x5 + (2*E(7) + E(7)^2 + E(7)^3 +
       E(7)^5)*x2*x3^2*x5 + x3^3*x5
f414 = ( - E(7) - E(7)^2 - E(7)^3 - E(7)^5 - E(7)^6)*x1^2*x5^2 - 2*E(7)^6*x1*x2*x5^2 + ( - 2*E(7) -
       2*E(7)^4 - 2*E(7)^5)*x1*x3*x5^2 + ( - E(7) + E(7)^3 - E(7)^5)*x2^2*x5^2 + x3^2*x5^2
f415 = (3*E(7) + 3*E(7)^2 + E(7)^3 + 3*E(7)^4 + 3*E(7)^5)*x1^3*x5 - x1^2*x2*x5 + (4*E(7) + 8*E(7)^2
       + 4*E(7)^3 + 4*E(7)^5 + 4*E(7)^6)*x1^2*x3*x5 + ( - 4*E(7)^2 - 4*E(7)^3 - 4*E(7)^4 - 4*E(7)^5
       - 4*E(7)^6)*x1*x2^2*x5 + (4*E(7) - 4*E(7)^2 - 4*E(7)^3 + 4*E(7)^4 - 4*E(7)^6)*x1*x2*x3*x5 +
       (E(7) - 2*E(7)^3 - E(7)^4 - E(7)^5 - 2*E(7)^6)*x1*x3^2*x5 + ( - E(7) + 2*E(7)^3 + E(7)^4 +
       E(7)^5 + 2*E(7)^6)*x2^3*x5 + ( - 3*E(7) - 3*E(7)^2 - E(7)^3 - 3*E(7)^4 - 3*E(7)^5)*x2^2*x3*x5
       + x3^3*x5
f416 = (35*E(7)^2 + 19*E(7)^3 - 9*E(7)^4 + 19*E(7)^5 + 35*E(7)^6)*x1^4 + (56*E(7) - 32*E(7)^3 +
       40*E(7)^4 + 40*E(7)^5 - 32*E(7)^6)*x1^3*x2 + (24*E(7) + 12*E(7)^2 - 8*E(7)^3 + 12*E(7)^4 +
       24*E(7)^5)*x1^3*x3 + ( - 68*E(7) - 68*E(7)^2 - 32*E(7)^4 - 86*E(7)^5 - 32*E(7)^6)*x1^2*x2^2 +
       ( - 12*E(7) - 16*E(7)^2 - 16*E(7)^5 - 12*E(7)^6)*x1^2*x2*x3 + ( - 6*E(7) - 14*E(7)^2 -
       6*E(7)^3 - 12*E(7)^5 - 12*E(7)^6)*x1^2*x3^2 + (16*E(7) + 48*E(7)^2 + 16*E(7)^3 + 40*E(7)^5 +
       40*E(7)^6)*x1*x2^3 + ( - 4*E(7)^2 - 4*E(7)^3 - 4*E(7)^5 - 4*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7) +
       8*E(7)^2 + 8*E(7)^3 - 4*E(7)^4 + 8*E(7)^6)*x1*x2*x3^2 + (4*E(7) - 5*E(7)^2 - 5*E(7)^3 +
       4*E(7)^4 - 7*E(7)^6)*x2^4 + x3^4
f417 = - 3/4*x1*x3^2*x4 - 1/4*x2*x3^3 + x2*x4^3
f418 = 1/8*x1^4 + x1*x2^3
f419 = 1/6*x1*x3^3 + 1/3*x1*x4^3 + x2*x3*x4^2
f420 = - x1^3*x2 + x2^4
f421 = 1/6*E(3)*x1*x3^3 - 1/2*x1*x3^2*x4 + 1/2*E(3)^2*x1*x3*x4^2 + 1/3*E(3)*x1*x4^3 + x2*x4^3
f422 = 1/6*E(3)^2*x1*x3^3 + E(3)*x1*x3^2*x4 - 2/3*E(3)^2*x1*x4^3 + x2*x3^2*x4
f423 = - 1/2*E(3)^2*x1^2*x5^2 + E(3)*x1*x2*x5^2 + x2^2*x5^2
f424 = 1/4*E(3)^2*x1^4 + E(3)*x1^3*x2 + x1^2*x2^2
f425 = x1^2*x5^2 + (E(7) + E(7)^2 + E(7)^4)*x1*x2*x5^2 + (E(7) + E(7)^2 + E(7)^4)*x1*x3*x5^2 +
       x2^2*x5^2 + (E(7) + E(7)^2 + E(7)^4)*x2*x3*x5^2 + x3^2*x5^2
f426 = E(3)^2*x1^2*x4*x5 + ( - E(21) - 2*E(21)^2 - E(21)^4 - 2*E(21)^5 - 2*E(21)^8 - 2*E(21)^11 -
       E(21)^16 - 2*E(21)^17 - 2*E(21)^20)*x1*x2*x4*x5 + (2*E(21) + E(21)^2 + 2*E(21)^4 + 2*E(21)^5
       + E(21)^8 + 2*E(21)^10 + E(21)^11 + 2*E(21)^13 + 2*E(21)^16 + 2*E(21)^17 + 2*E(21)^19 +
       2*E(21)^20)*x1*x3*x4*x5 + E(3)*x2^2*x4*x5 + ( - E(21) + E(21)^2 - E(21)^4 + E(21)^8 -
       2*E(21)^10 + E(21)^11 - 2*E(21)^13 - E(21)^16 - 2*E(21)^19)*x2*x3*x4*x5 + x3^2*x4*x5
f427 = E(3)*x1^2*x4^2 + ( - 2*E(21) - E(21)^2 - 2*E(21)^4 - E(21)^8 - 2*E(21)^10 - E(21)^11 -
       2*E(21)^13 - 2*E(21)^16 - 2*E(21)^19)*x1*x2*x4^2 + (E(21) + 2*E(21)^2 + E(21)^4 + 2*E(21)^5 +
       2*E(21)^8 + 2*E(21)^10 + 2*E(21)^11 + 2*E(21)^13 + E(21)^16 + 2*E(21)^17 + 2*E(21)^19 +
       2*E(21)^20)*x1*x3*x4^2 + E(3)^2*x2^2*x4^2 + (E(21) - E(21)^2 + E(21)^4 - 2*E(21)^5 - E(21)^8
       - E(21)^11 + E(21)^16 - 2*E(21)^17 - 2*E(21)^20)*x2*x3*x4^2 + x3^2*x4^2
f428 = x1^3*x5 - x1^2*x2*x5 + ( - 2*E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^4 - E(7)^5 -
       E(7)^6)*x1^2*x3*x5 + ( - 2*E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^4 - E(7)^5 - E(7)^6)*x1*x2^2*x5
       + (2*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1*x2*x3*x5 - x1*x3^2*x5 + x2^3*x5 - x2^2*x3*x5 + ( -
       2*E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^4 - E(7)^5 - E(7)^6)*x2*x3^2*x5 + x3^3*x5
f429 = x1^4 + x2^4 + x5^4
f430 = - x3*x5^3 + x4*x5^3
f431 = 3*x1*x2*x3*x5 - 3*x1*x2*x4*x5 - x3^3*x5 + x4^3*x5
f432 = x1*x2*x3*x5 - x1*x2*x4*x5 - x3^2*x4*x5 + x3*x4^2*x5
f433 = ( - 1/2 + 1/2*E(4))*x1^2*x3*x5 + (1/2 - 1/2*E(4))*x1^2*x4*x5 + E(4)*x1*x3^2*x5 -
       E(4)*x1*x4^2*x5 + (1/2 - 1/2*E(4))*x2^2*x3*x5 + ( - 1/2 + 1/2*E(4))*x2^2*x4*x5 - x2*x3^2*x5 +
       x2*x4^2*x5
f434 = 2*E(7)*x1^2*x5^2 + E(7)^6*x2*x3*x5^2 + E(7)^4*x2*x4*x5^2 + x3*x4*x5^2
f435 = - 1/8*x1^4 + x1*x2^3
f436 = 1/4*E(3)^2*x1^4 - E(3)*x1^3*x2 + x1^2*x2^2
f437 = 1/2*E(3)^2*x1^2*x5^2 + x2^2*x5^2
f438 = - 1/2*E(3)*x1^2*x5^2 + x1*x2*x5^2
f439 = 1/2*E(3)^2*x1^2*x4*x5 + x2^2*x4*x5
f440 = 1/2*E(3)^2*x1^2*x4^2 + x2^2*x4^2
f441 = - 1/2*E(3)*x1^2*x4*x5 + x1*x2*x4*x5
f442 = - 1/2*E(3)*x1^2*x4^2 + x1*x2*x4^2
f443 = x1^3*x3 + x1^2*x2*x3 + x1*x2^3 + x1*x2^2*x3 + x1*x2*x3^2 + x2*x3^3
f444 = - x1^3*x2 + (E(7)^3 + E(7)^5 + E(7)^6)*x1^3*x3 - x1^2*x2^2 + ( - 2*E(7) - 2*E(7)^2 - E(7)^3 -
       2*E(7)^4 - E(7)^5 - E(7)^6)*x1^2*x2*x3 + x1^2*x3^2 + (E(7) + E(7)^2 + E(7)^4)*x1*x2^3 -
       x1*x2^2*x3 + (E(7) + E(7)^2 + E(7)^4)*x1*x2*x3^2 + x2*x3^3
f445 = (E(7) + E(7)^2 + E(7)^4)*x1^2*x5^2 + (2*E(7) + 2*E(7)^2 + E(7)^3 + 2*E(7)^4 + E(7)^5 +
       E(7)^6)*x1*x2*x5^2 + (E(7)^3 + E(7)^5 + E(7)^6)*x1*x3*x5^2 + x3^2*x5^2
f446 = - x1^2*x5^2 - x1*x2*x5^2 + ( - E(7) - E(7)^2 - E(7)^4)*x1*x3*x5^2 + x2*x3*x5^2
f447 = 1/6*E(3)^2*x1*x3^3 - 1/2*x1*x3^2*x4 + 1/2*E(3)*x1*x3*x4^2 + 1/3*E(3)^2*x1*x4^3 + x2*x4^3
f448 = 1/6*E(3)*x1*x3^3 + E(3)^2*x1*x3^2*x4 - 2/3*E(3)*x1*x4^3 + x2*x3^2*x4
f449 = 1/4*E(3)*x1^4 + E(3)^2*x1^3*x2 + x1^2*x2^2
f450 = 1/2*E(3)*x1^2*x5^2 + x2^2*x5^2
f451 = (E(7)^2 + E(7)^3 + E(7)^5 + E(7)^6)*x1^2*x4^2 + ( - E(7) + E(7)^2 + E(7)^3 +
       E(7)^6)*x1*x2*x4^2 + ( - E(7)^3 - E(7)^4 - E(7)^6)*x1*x3*x4^2 + (E(7) + E(7)^4)*x2^2*x4^2 +
       (E(7) - E(7)^2 + E(7)^4)*x2*x3*x4^2 + x3^2*x4^2
f452 = (E(7) + E(7)^2 + 2*E(7)^5)*x1^4 + ( - 2*E(7)^2 - 2*E(7)^6)*x1^3*x2 + ( - 2*E(7) - 6*E(7)^2 -
       6*E(7)^5 - 2*E(7)^6)*x1^3*x3 + (2*E(7) + E(7)^2 + E(7)^3 + E(7)^4 + 2*E(7)^5)*x1^2*x2^2 +
       (4*E(7)^2 + 4*E(7)^3 + 6*E(7)^6)*x1^2*x2*x3 + (E(7) + 6*E(7)^2 + E(7)^3 + 4*E(7)^5 +
       4*E(7)^6)*x1^2*x3^2 + ( - 2*E(7) - 6*E(7)^2 - 2*E(7)^3 - 4*E(7)^5 - 4*E(7)^6)*x1*x2^3 + ( -
       8*E(7) - 8*E(7)^2 - 2*E(7)^4 - 10*E(7)^5 - 2*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7) - 2*E(7)^4 -
       2*E(7)^5)*x1*x2*x3^2 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1*x3^3 + (2*E(7) - E(7)^3
       + E(7)^4 + E(7)^5 - E(7)^6)*x2^4 + x2^2*x3^2
f453 = (E(7) - E(7)^3 + E(7)^4 + E(7)^5 - E(7)^6)*x1^2*x4^2 + (2*E(7) + 2*E(7)^2 + 2*E(7)^4 +
       2*E(7)^5)*x1*x2*x4^2 + ( - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^5 - 2*E(7)^6)*x1*x3*x4^2 + ( - 2*E(7)
       - 2*E(7)^2 - E(7)^4 - 3*E(7)^5 - E(7)^6)*x2^2*x4^2 + x3^2*x4^2
f454 = ( - 21*E(7) - 53*E(7)^2 - 21*E(7)^3 - 44*E(7)^5 - 44*E(7)^6)*x1^4 + (104*E(7)^2 + 60*E(7)^3 -
       28*E(7)^4 + 60*E(7)^5 + 104*E(7)^6)*x1^3*x2 + (20*E(7) + 20*E(7)^2 + 8*E(7)^4 + 28*E(7)^5 +
       8*E(7)^6)*x1^3*x3 + (36*E(7) - 42*E(7)^2 - 42*E(7)^3 + 36*E(7)^4 - 60*E(7)^6)*x1^2*x2^2 + ( -
       12*E(7) - 24*E(7)^2 - 24*E(7)^5 - 12*E(7)^6)*x1^2*x2*x3 + ( - 12*E(7) + 8*E(7)^3 - 8*E(7)^4 -
       8*E(7)^5 + 8*E(7)^6)*x1*x2^3 + x3^4
f455 = ( - E(7)^2 - E(7)^5 - E(7)^6)*x1^2*x5^2 + (E(7) + E(7)^2 - E(7)^3 + E(7)^5)*x1*x2*x5^2 +
       (E(7) + E(7)^2 + E(7)^3 + E(7)^5)*x1*x3*x5^2 + (E(7) + E(7)^5)*x2^2*x5^2 + ( - E(7) - E(7)^2
       - E(7)^3 - E(7)^5 - 2*E(7)^6)*x2*x3*x5^2 + x3^2*x5^2
f456 = ( - E(7) - E(7)^3 - E(7)^6)*x1^2*x4^2 + (E(7) + E(7)^4 - E(7)^5 + E(7)^6)*x1*x2*x4^2 + (E(7)
       + E(7)^4 + E(7)^5 + E(7)^6)*x1*x3*x4^2 + (E(7)^4 + E(7)^6)*x2^2*x4^2 + ( - E(7) - 2*E(7)^3 -
       E(7)^4 - E(7)^5 - E(7)^6)*x2*x3*x4^2 + x3^2*x4^2
f457 = ( - 4*E(7) - 7*E(7)^2 - 8*E(7)^3 - 7*E(7)^4 - 4*E(7)^5)*x1^4 + (4*E(7) + 4*E(7)^2 + 4*E(7)^3
       + 4*E(7)^4 - 4*E(7)^6)*x1^3*x2 + ( - 8*E(7)^2 - 20*E(7)^3 - 28*E(7)^4 - 20*E(7)^5 -
       8*E(7)^6)*x1^3*x3 + (4*E(7) + 6*E(7)^2 + 4*E(7)^3)*x1^2*x2^2 + (4*E(7) + 12*E(7)^2 +
       24*E(7)^3 + 24*E(7)^4 + 12*E(7)^5 + 4*E(7)^6)*x1^2*x2*x3 + (10*E(7) + 10*E(7)^2 - 10*E(7)^4 -
       12*E(7)^5 - 10*E(7)^6)*x1^2*x3^2 + ( - 8*E(7) - 8*E(7)^2 + 12*E(7)^4 + 16*E(7)^5 +
       12*E(7)^6)*x1*x2^3 + (16*E(7) + 36*E(7)^2 + 44*E(7)^3 + 36*E(7)^4 + 16*E(7)^5)*x1*x2^2*x3 + (
       - 8*E(7)^3 - 16*E(7)^4 - 16*E(7)^5 - 8*E(7)^6)*x1*x2*x3^2 + ( - 4*E(7) - 8*E(7)^2 - 8*E(7)^3
       - 4*E(7)^4)*x1*x3^3 + ( - 2*E(7) + 5*E(7)^3 + 9*E(7)^4 + 9*E(7)^5 + 5*E(7)^6)*x2^4 + x3^4
f458 = (E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + E(7)^6)*x1^4 + ( - E(7)^3 - 2*E(7)^4 - E(7)^5)*x1^3*x2 + ( -
       3*E(7) - 5*E(7)^2 - 3*E(7)^3 + 2*E(7)^5 + 2*E(7)^6)*x1^3*x3 + ( - E(7)^2 - E(7)^3 - E(7)^4 -
       E(7)^5)*x1^2*x2^2 + (3*E(7) + 3*E(7)^2 - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1^2*x2*x3 + ( -
       3*E(7) - 5*E(7)^2 - 6*E(7)^3 - 5*E(7)^4 - 3*E(7)^5)*x1^2*x3^2 + (3*E(7) + 5*E(7)^2 + 7*E(7)^3
       + 5*E(7)^4 + 3*E(7)^5)*x1*x2^3 + (E(7) - 6*E(7)^3 - 10*E(7)^4 - 10*E(7)^5 -
       6*E(7)^6)*x1*x2^2*x3 + ( - E(7) - 3*E(7)^2 - 3*E(7)^3 - E(7)^4 + 2*E(7)^6)*x1*x2*x3^2 +
       (E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + E(7)^6)*x1*x3^3 + (E(7) + 2*E(7)^2 + 2*E(7)^3 +
       E(7)^4 - E(7)^6)*x2^4 + x2*x3^3
f459 = - x1^2*x5^2 + 2*x1*x4*x5^2 - x2^2*x5^2 + 2*x2*x3*x5^2 + x3^2*x5^2 + x4^2*x5^2
f460 = - x1*x2*x5^2 - E(4)*x1*x3*x5^2 + (1 + E(4))*x1*x4*x5^2 - E(4)*x2^2*x5^2 + ( - 1 +
       E(4))*x2*x3*x5^2 - E(4)*x2*x4*x5^2 + E(4)*x3^2*x5^2 + x3*x4*x5^2
f461 = x1^3*x2 + x1*x4^3 + x2^3*x3 + x3^3*x4
f462 = x1^2*x3*x4 + x1*x2^2*x4 + x1*x2*x3^2 + x2*x3*x4^2
f463 = x1^3*x4 + x1*x2^3 + x2*x3^3 + x3*x4^3
f464 = x1^2*x2*x3 + x1*x2*x4^2 + x1*x3^2*x4 + x2^2*x3*x4
f465 = x1^3*x2 + x3^3*x4
f466 = x1*x2^2*x4 + x2*x3*x4^2
f467 = x1^3*x4 + x2*x3^3
f468 = x1*x2*x4^2 + x2^2*x3*x4
f469 = E(4)*x2*x3*x4^2 + x2*x3*x5^2
f470 = E(4)*x1*x3*x4^2 + x1*x3*x5^2
f471 = x4^4 + x5^4
f472 = (E(7) - E(7)^4)*x1^2*x4^2 + (E(7) + E(7)^2 + E(7)^3 + E(7)^4)*x1^2*x5^2 + ( - 2*E(7) - E(7)^2
       - E(7)^3 - E(7)^4 - E(7)^5 - E(7)^6)*x1*x2*x4^2 + ( - E(7)^2 - E(7)^3 - E(7)^4 - E(7)^5 -
       E(7)^6)*x1*x2*x5^2 + ( - E(7)^3 - 2*E(7)^4 - 2*E(7)^5 - 2*E(7)^6)*x1*x3*x4^2 + (2*E(7) +
       2*E(7)^2 + 3*E(7)^3 + 2*E(7)^4 + 2*E(7)^5)*x1*x3*x5^2 + ( - E(7) - E(7)^2 - E(7)^3 - 2*E(7)^4
       - E(7)^5 - E(7)^6)*x2^2*x4^2 + (E(7) + E(7)^3)*x2^2*x5^2 + (E(7) + 2*E(7)^2 + 2*E(7)^3 +
       E(7)^4 + E(7)^5)*x2*x3*x4^2 + ( - E(7) + E(7)^4 + E(7)^5)*x2*x3*x5^2 + x3^2*x5^2
f473 = (E(7) + E(7)^2 + E(7)^3 + E(7)^4)*x1^2*x4^2 + ( - E(7) + E(7)^4)*x1^2*x5^2 + ( - E(7)^2 -
       E(7)^3 - E(7)^4 - E(7)^5 - E(7)^6)*x1*x2*x4^2 + (2*E(7) + E(7)^2 + E(7)^3 + E(7)^4 + E(7)^5 +
       E(7)^6)*x1*x2*x5^2 + (2*E(7) + 2*E(7)^2 + 3*E(7)^3 + 2*E(7)^4 + 2*E(7)^5)*x1*x3*x4^2 +
       (E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1*x3*x5^2 + (E(7) + E(7)^3)*x2^2*x4^2 + (E(7) +
       E(7)^2 + E(7)^3 + 2*E(7)^4 + E(7)^5 + E(7)^6)*x2^2*x5^2 + ( - E(7) + E(7)^4 +
       E(7)^5)*x2*x3*x4^2 + ( - E(7) - 2*E(7)^2 - 2*E(7)^3 - E(7)^4 - E(7)^5)*x2*x3*x5^2 + x3^2*x4^2
f474 = (16*E(7) + 16*E(7)^2 - 19*E(7)^4 - 28*E(7)^5 - 19*E(7)^6)*x1^4 + (32*E(7) + 72*E(7)^2 +
       88*E(7)^3 + 72*E(7)^4 + 32*E(7)^5)*x1^3*x2 + ( - 12*E(7) - 20*E(7)^2 - 12*E(7)^3 + 12*E(7)^5
       + 12*E(7)^6)*x1^3*x3 + ( - 18*E(7) + 36*E(7)^3 + 68*E(7)^4 + 68*E(7)^5 + 36*E(7)^6)*x1^2*x2^2
       + ( - 12*E(7)^2 - 16*E(7)^3 - 16*E(7)^4 - 12*E(7)^5)*x1^2*x2*x3 + (6*E(7) + 12*E(7)^2 +
       12*E(7)^3 + 6*E(7)^4 - 2*E(7)^6)*x1^2*x3^2 + ( - 24*E(7) - 40*E(7)^2 - 40*E(7)^3 - 24*E(7)^4
       + 8*E(7)^6)*x1*x2^3 + (4*E(7)^4 + 4*E(7)^5 + 4*E(7)^6)*x1*x2^2*x3 + (4*E(7)^2 + 12*E(7)^3 +
       12*E(7)^4 + 12*E(7)^5 + 4*E(7)^6)*x1*x2*x3^2 + ( - 4*E(7)^2 - 9*E(7)^3 - 11*E(7)^4 - 9*E(7)^5
       - 4*E(7)^6)*x2^4 + x3^4
f475 = x1*x3*x5^2 - x1*x4*x5^2 - x2*x3*x5^2 + x2*x4*x5^2
f476 = x1^2*x3^2 + x1^2*x4^2 + x3^2*x5^2 + x4^2*x5^2
f477 = x1^3*x2 + x2*x5^3
f478 = x1*x2*x3^2 + x1*x2*x4^2 + x2*x3^2*x5 + x2*x4^2*x5
f479 = x1*x2^3 + x2^3*x5
f480 = ( - 23*E(7) + 18*E(7)^2 - 33*E(7)^3 + 18*E(7)^4 - 23*E(7)^5)*x1^4 + (52*E(7) + 52*E(7)^2 +
       94*E(7)^4 - 23*E(7)^5 + 94*E(7)^6)*x1^3*x2 + ( - 39*E(7) - 17*E(7)^2 - 17*E(7)^3 - 39*E(7)^4
       - 49*E(7)^6)*x1^3*x3 + (124*E(7) + 25*E(7)^2 + 80*E(7)^3 + 80*E(7)^4 + 25*E(7)^5 +
       124*E(7)^6)*x1^2*x2^2 + ( - 76*E(7) - 61*E(7)^3 - 27*E(7)^4 - 27*E(7)^5 -
       61*E(7)^6)*x1^2*x2*x3 + (7*E(7) - 2*E(7)^2 + 7*E(7)^3 + 4*E(7)^5 + 4*E(7)^6)*x1^2*x3^2 +
       (47*E(7) - 11*E(7)^2 + 47*E(7)^3 + 26*E(7)^5 + 26*E(7)^6)*x1*x2^3 + ( - 18*E(7) + 16*E(7)^2 -
       27*E(7)^3 + 16*E(7)^4 - 18*E(7)^5)*x1*x2^2*x3 + ( - 2*E(7)^2 + E(7)^3 - 4*E(7)^4 + E(7)^5 -
       2*E(7)^6)*x1*x2*x3^2 + ( - 4*E(7) - 4*E(7)^2 - 7*E(7)^4 + 2*E(7)^5 - 7*E(7)^6)*x1*x3^3 + ( -
       5*E(7)^2 + 4*E(7)^3 - 7*E(7)^4 + 4*E(7)^5 - 5*E(7)^6)*x2^4 + x2*x3^3
f481 = ( - E(21) - 1/2*E(21)^4 - E(21)^10 - E(21)^13 - 1/2*E(21)^19)*x1^2*x4^2 + ( - E(21)^5 -
       2*E(21)^8 - E(21)^11 - 2*E(21)^17 - 2*E(21)^20)*x1^2*x4*x5 + (2*E(7) + 2*E(7)^2 + E(7)^4 +
       2*E(7)^5 + E(7)^6)*x1^2*x5^2 + (E(21) + E(21)^10 + E(21)^19)*x1*x2*x4^2 + (2*E(21)^5 +
       2*E(21)^8 + 2*E(21)^17)*x1*x2*x4*x5 + ( - 2*E(7) - 2*E(7)^4 - 2*E(7)^5)*x1*x2*x5^2 + ( -
       E(21)^4 - E(21)^13 - E(21)^16)*x1*x3*x4^2 + ( - 2*E(21)^2 - 2*E(21)^11 -
       2*E(21)^20)*x1*x3*x4*x5 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^6)*x1*x3*x5^2 + ( - 1/2*E(21) -
       E(21)^4 - E(21)^13 - 1/2*E(21)^16 + 1/2*E(21)^19)*x2^2*x4^2 + ( - E(21)^2 + E(21)^5 - E(21)^8
       - 2*E(21)^11 - 2*E(21)^20)*x2^2*x4*x5 + (2*E(7)^2 + E(7)^3 - E(7)^4 + E(7)^5 +
       2*E(7)^6)*x2^2*x5^2 - 1/2*E(3)*x3^2*x4^2 - E(3)^2*x3^2*x4*x5 + x3^2*x5^2
f482 = ( - 1/3*E(21) - 1/6*E(21)^2 - 1/6*E(21)^4 + 1/6*E(21)^5 - 1/6*E(21)^8 + 1/6*E(21)^11 +
       1/6*E(21)^13 - 1/3*E(21)^16 - 1/6*E(21)^19 + 1/3*E(21)^20)*x1^2*x4^2 + (1/3*E(21) -
       1/3*E(21)^2 + 2/3*E(21)^4 - 2/3*E(21)^5 - 1/3*E(21)^8 - 2/3*E(21)^11 + 1/3*E(21)^13 +
       1/3*E(21)^16 + 2/3*E(21)^19 - 1/3*E(21)^20)*x1^2*x4*x5 + ( - 1/3*E(21) - 2/3*E(21)^2 +
       1/3*E(21)^4 - 1/3*E(21)^5 - 2/3*E(21)^8 - 1/3*E(21)^11 + 2/3*E(21)^13 - 1/3*E(21)^16 +
       1/3*E(21)^19 + 1/3*E(21)^20)*x1^2*x5^2 + ( - 1/6*E(21) + 2/3*E(21)^2 - 1/6*E(21)^4 -
       1/6*E(21)^5 + 1/6*E(21)^8 + 1/6*E(21)^10 + 1/6*E(21)^11 + 1/3*E(21)^13 + 1/3*E(21)^16 +
       1/3*E(21)^17 - 1/3*E(21)^19 + 1/6*E(21)^20)*x1*x2*x4^2 + (2/3*E(21) - 2/3*E(21)^2 +
       2/3*E(21)^4 - 1/3*E(21)^5 - 2/3*E(21)^8 + 1/3*E(21)^10 - 2/3*E(21)^11 - 1/3*E(21)^13 +
       2/3*E(21)^16 - 1/3*E(21)^17 + 1/3*E(21)^19 + 1/3*E(21)^20)*x1*x2*x4*x5 + (1/3*E(21) +
       2/3*E(21)^2 + 1/3*E(21)^4 - 2/3*E(21)^5 - 1/3*E(21)^8 + 2/3*E(21)^10 - 1/3*E(21)^11 +
       1/3*E(21)^13 + 4/3*E(21)^16 + 1/3*E(21)^17 - 1/3*E(21)^19 + 2/3*E(21)^20)*x1*x2*x5^2 +
       (1/3*E(21) + 1/3*E(21)^2 + 1/2*E(21)^4 + 1/3*E(21)^5 + 1/6*E(21)^8 + 1/3*E(21)^10 +
       1/2*E(21)^11 + 1/6*E(21)^16 + 1/6*E(21)^17 + 1/6*E(21)^19)*x1*x3*x4^2 + ( - 1/3*E(21) -
       1/3*E(21)^2 - 1/3*E(21)^5 + 1/3*E(21)^8 - 1/3*E(21)^10 + 1/3*E(21)^16 + 1/3*E(21)^17 +
       1/3*E(21)^19)*x1*x3*x4*x5 + (1/3*E(21) + 1/3*E(21)^2 + E(21)^4 + 1/3*E(21)^5 + 2/3*E(21)^8 +
       1/3*E(21)^10 + E(21)^11 + 2/3*E(21)^16 + 2/3*E(21)^17 + 2/3*E(21)^19)*x1*x3*x5^2 +
       (1/3*E(21)^2 + 1/6*E(21)^4 + 1/3*E(21)^5 - 1/6*E(21)^10 + 1/3*E(21)^11 - 1/6*E(21)^13 +
       1/6*E(21)^16 + 1/6*E(21)^17 + 1/6*E(21)^19 + 1/6*E(21)^20)*x2^2*x4^2 + ( - 1/3*E(21)^2 +
       1/3*E(21)^4 - 1/3*E(21)^5 + 2/3*E(21)^10 - 1/3*E(21)^11 + 2/3*E(21)^13 + 1/3*E(21)^16 -
       2/3*E(21)^17 + 1/3*E(21)^19 - 2/3*E(21)^20)*x2^2*x4*x5 + (1/3*E(21)^2 + 2/3*E(21)^4 +
       1/3*E(21)^5 + 1/3*E(21)^10 + 1/3*E(21)^11 + 1/3*E(21)^13 + 2/3*E(21)^16 - 1/3*E(21)^17 +
       2/3*E(21)^19 - 1/3*E(21)^20)*x2^2*x5^2 + (1/6*E(21) + 1/3*E(21)^2 + 1/3*E(21)^4 + 1/2*E(21)^5
       + 1/3*E(21)^8 - 1/6*E(21)^10 + 2/3*E(21)^11 - 1/3*E(21)^13 + 1/6*E(21)^16 + 1/6*E(21)^17 +
       1/2*E(21)^19 - 1/6*E(21)^20)*x2*x3*x4^2 + (1/3*E(21) - 1/3*E(21)^2 + 2/3*E(21)^4 -
       1/3*E(21)^8 + 2/3*E(21)^10 - 2/3*E(21)^11 + 1/3*E(21)^13 + 1/3*E(21)^16 - 2/3*E(21)^17 -
       1/3*E(21)^20)*x2*x3*x4*x5 + (2/3*E(21) + 1/3*E(21)^2 + 4/3*E(21)^4 + E(21)^5 + 1/3*E(21)^8 +
       1/3*E(21)^10 + 2/3*E(21)^11 - 1/3*E(21)^13 + 2/3*E(21)^16 - 1/3*E(21)^17 + E(21)^19 -
       2/3*E(21)^20)*x2*x3*x5^2 + 1/2*x3^2*x4^2 + x3^2*x5^2
f483 = (1/6*E(21) + 1/3*E(21)^2 - 1/6*E(21)^4 + 1/6*E(21)^5 + 1/3*E(21)^8 + 1/6*E(21)^11 -
       1/3*E(21)^13 + 1/6*E(21)^16 - 1/6*E(21)^19 - 1/6*E(21)^20)*x1^2*x4^2 + ( - 2/3*E(21) -
       1/3*E(21)^2 - 1/3*E(21)^4 + 1/3*E(21)^5 - 1/3*E(21)^8 + 1/3*E(21)^11 + 1/3*E(21)^13 -
       2/3*E(21)^16 - 1/3*E(21)^19 + 2/3*E(21)^20)*x1^2*x4*x5 + ( - 1/3*E(21) + 1/3*E(21)^2 -
       2/3*E(21)^4 + 2/3*E(21)^5 + 1/3*E(21)^8 + 2/3*E(21)^11 - 1/3*E(21)^13 - 1/3*E(21)^16 -
       2/3*E(21)^19 + 1/3*E(21)^20)*x1^2*x5^2 + ( - 1/6*E(21) - 1/3*E(21)^2 - 1/6*E(21)^4 +
       1/3*E(21)^5 + 1/6*E(21)^8 - 1/3*E(21)^10 + 1/6*E(21)^11 - 1/6*E(21)^13 - 2/3*E(21)^16 -
       1/6*E(21)^17 + 1/6*E(21)^19 - 1/3*E(21)^20)*x1*x2*x4^2 + ( - 1/3*E(21) + 4/3*E(21)^2 -
       1/3*E(21)^4 - 1/3*E(21)^5 + 1/3*E(21)^8 + 1/3*E(21)^10 + 1/3*E(21)^11 + 2/3*E(21)^13 +
       2/3*E(21)^16 + 2/3*E(21)^17 - 2/3*E(21)^19 + 1/3*E(21)^20)*x1*x2*x4*x5 + ( - 2/3*E(21) +
       2/3*E(21)^2 - 2/3*E(21)^4 + 1/3*E(21)^5 + 2/3*E(21)^8 - 1/3*E(21)^10 + 2/3*E(21)^11 +
       1/3*E(21)^13 - 2/3*E(21)^16 + 1/3*E(21)^17 - 1/3*E(21)^19 - 1/3*E(21)^20)*x1*x2*x5^2 + ( -
       1/6*E(21) - 1/6*E(21)^2 - 1/2*E(21)^4 - 1/6*E(21)^5 - 1/3*E(21)^8 - 1/6*E(21)^10 -
       1/2*E(21)^11 - 1/3*E(21)^16 - 1/3*E(21)^17 - 1/3*E(21)^19)*x1*x3*x4^2 + (2/3*E(21) +
       2/3*E(21)^2 + E(21)^4 + 2/3*E(21)^5 + 1/3*E(21)^8 + 2/3*E(21)^10 + E(21)^11 + 1/3*E(21)^16 +
       1/3*E(21)^17 + 1/3*E(21)^19)*x1*x3*x4*x5 + (1/3*E(21) + 1/3*E(21)^2 + 1/3*E(21)^5 -
       1/3*E(21)^8 + 1/3*E(21)^10 - 1/3*E(21)^16 - 1/3*E(21)^17 - 1/3*E(21)^19)*x1*x3*x5^2 + ( -
       1/6*E(21)^2 - 1/3*E(21)^4 - 1/6*E(21)^5 - 1/6*E(21)^10 - 1/6*E(21)^11 - 1/6*E(21)^13 -
       1/3*E(21)^16 + 1/6*E(21)^17 - 1/3*E(21)^19 + 1/6*E(21)^20)*x2^2*x4^2 + (2/3*E(21)^2 +
       1/3*E(21)^4 + 2/3*E(21)^5 - 1/3*E(21)^10 + 2/3*E(21)^11 - 1/3*E(21)^13 + 1/3*E(21)^16 +
       1/3*E(21)^17 + 1/3*E(21)^19 + 1/3*E(21)^20)*x2^2*x4*x5 + (1/3*E(21)^2 - 1/3*E(21)^4 +
       1/3*E(21)^5 - 2/3*E(21)^10 + 1/3*E(21)^11 - 2/3*E(21)^13 - 1/3*E(21)^16 + 2/3*E(21)^17 -
       1/3*E(21)^19 + 2/3*E(21)^20)*x2^2*x5^2 + ( - 1/3*E(21) - 1/6*E(21)^2 - 2/3*E(21)^4 -
       1/2*E(21)^5 - 1/6*E(21)^8 - 1/6*E(21)^10 - 1/3*E(21)^11 + 1/6*E(21)^13 - 1/3*E(21)^16 +
       1/6*E(21)^17 - 1/2*E(21)^19 + 1/3*E(21)^20)*x2*x3*x4^2 + (1/3*E(21) + 2/3*E(21)^2 +
       2/3*E(21)^4 + E(21)^5 + 2/3*E(21)^8 - 1/3*E(21)^10 + 4/3*E(21)^11 - 2/3*E(21)^13 +
       1/3*E(21)^16 + 1/3*E(21)^17 + E(21)^19 - 1/3*E(21)^20)*x2*x3*x4*x5 + ( - 1/3*E(21) +
       1/3*E(21)^2 - 2/3*E(21)^4 + 1/3*E(21)^8 - 2/3*E(21)^10 + 2/3*E(21)^11 - 1/3*E(21)^13 -
       1/3*E(21)^16 + 2/3*E(21)^17 + 1/3*E(21)^20)*x2*x3*x5^2 - 1/2*x3^2*x4^2 + x3^2*x4*x5
f484 = - x1^3*x2 + x1*x2^3 - x4^3*x5 + x4*x5^3
f485 = ( - E(7) - E(7)^2 - 2*E(7)^4 + E(7)^5 - 2*E(7)^6)*x1*x5^3 + (E(7)^2 + 2*E(7)^4 +
       E(7)^6)*x2*x5^3 + x3*x5^3
f486 = ( - E(7) - E(7)^2 - 2*E(7)^4 + E(7)^5 - 2*E(7)^6)*x1*x4^3 + (E(7)^2 + 2*E(7)^4 +
       E(7)^6)*x2*x4^3 + x3*x4^3
f487 = ( - 5*E(7) - 4*E(7)^3 - 2*E(7)^4 - 2*E(7)^5 - 4*E(7)^6)*x1^3*x5 + (9*E(7) + 3*E(7)^2 +
       6*E(7)^3 + 6*E(7)^4 + 3*E(7)^5 + 9*E(7)^6)*x1^2*x2*x5 + ( - 3*E(7) - 3*E(7)^3 -
       3*E(7)^5)*x1^2*x3*x5 + ( - 6*E(7) - 3*E(7)^2 - 3*E(7)^3 - 6*E(7)^4 - 6*E(7)^6)*x1*x2^2*x5 +
       (3*E(7) + 3*E(7)^3 + 3*E(7)^5 + 3*E(7)^6)*x1*x2*x3*x5 + (E(7)^4 - E(7)^5 + E(7)^6)*x2^3*x5 +
       x3^3*x5
f488 = x1^2*x5^2 + x2^2*x5^2 + x3^2*x5^2
f489 = x1^3*x5 - x1^2*x2*x5 - 2*x1^2*x3*x5 - 2*x1*x2^2*x5 + 6*x1*x2*x3*x5 - x1*x3^2*x5 + x2^3*x5 -
       x2^2*x3*x5 - 2*x2*x3^2*x5 + x3^3*x5
f490 = x1^4 - 4*x1^2*x2*x3 - 4*x1*x2^2*x3 - 4*x1*x2*x3^2 + x2^4 + x3^4
f491 = 5/48*x1^4 - 1/8*x1^2*x2^2 - 2*x1*x2*x3*x4 + 2/3*x1*x4^3 + 5/48*x2^4 + 2/3*x2*x3^3 + x3^2*x4^2
f492 = - 5/16*E(3)*x1^4 - 3/8*E(12)^7*x1^3*x2 + 1/4*x1^3*x4 + 3/8*E(3)*x1^2*x2^2 -
       3/4*E(3)^2*x1^2*x2*x3 - 3/4*x1^2*x3^2 - 3/8*E(12)^7*x1^2*x3*x4 + 3/4*E(3)^2*x1^2*x4^2 -
       3/8*E(12)^7*x1*x2^3 - 3/4*x1*x2^2*x4 + 3/2*E(4)*x1*x2*x3^2 + 3*E(3)*x1*x2*x3*x4 +
       3/2*E(12)^11*x1*x2*x4^2 + 3*E(4)*x1*x3*x4^2 - 1/2*E(3)*x1*x4^3 - 5/16*E(3)*x2^4 +
       1/4*E(3)^2*x2^3*x3 + 3/4*x2^2*x3^2 - 3/8*E(12)^7*x2^2*x3*x4 - 3/4*E(3)^2*x2^2*x4^2 -
       1/2*E(3)*x2*x3^3 + 3*E(12)^11*x2*x3^2*x4 + E(3)^2*x3^4 + x4^4
f493 = 1/4*E(3)^2*x1^2*x5^2 + 3/2*E(4)*x1*x3*x5^2 + 1/2*E(3)*x1*x4*x5^2 + 1/4*E(3)^2*x2^2*x5^2 +
       1/2*x2*x3*x5^2 + 3/2*E(12)^7*x2*x4*x5^2 + E(3)*x3^2*x5^2 + x4^2*x5^2
f494 = x1*x5^3 + x2*x5^3 + x3*x5^3 + x4*x5^3
f495 = 4*x1^3*x5 + 6*x1*x2*x3*x5 + 6*x1*x2*x4*x5 + 6*x1*x3*x4*x5 + x2^3*x5 + 3*x2^2*x3*x5 +
       3*x2*x3*x4*x5 + 3*x2*x4^2*x5 + x3^3*x5 + 3*x3^2*x4*x5 + x4^3*x5
f496 = - x1^3*x5 + x1^2*x2*x5 + x1^2*x3*x5 + x1^2*x4*x5 + x1*x2^2*x5 + x1*x3^2*x5 + x1*x4^2*x5 +
       x2^2*x4*x5 + x2*x3^2*x5 + x2*x3*x4*x5 + x3*x4^2*x5
f497 = 1/4*x1^3*x3 - 3/4*E(3)*x1^2*x2*x4 + 3/4*E(3)^2*x1^2*x3*x4 - 3/4*x1*x2^2*x3 + 1/4*E(3)*x2^3*x4
       + 3/4*E(3)^2*x2^2*x3*x4 + E(3)*x3^3*x4 + x3*x4^3
f498 = 1/4*x1^2*x2*x4 + 1/4*x1^2*x3*x4 + 1/3*x1*x2^3 + x1*x2^2*x3 + x1*x2*x3^2 + 1/3*x1*x3^3 +
       1/4*x2^3*x4 + 5/4*x2^2*x3*x4 + x2*x3^2*x4
f499 = - E(4)*x4^3*x5 + x4*x5^3
f500 = x1^3*x2 + x2^4 + x3^3*x4 + x4^4
f501 = x2^4 + x4^4
f502 = - x1^2*x3*x4 + x1*x2*x3^2
f503 = - E(4)*x2^3*x4 + x2*x4^3
f504 = - E(4)*x1^3*x4 + x2*x3^3
f505 = - E(4)*x1^2*x2*x3 + x1*x3^2*x4
f506 = E(4)*x1^3*x2 + (1 - E(4))*x1^3*x3 + x1^2*x2^2 + (3 + 3*E(4))*x1^2*x2*x3 - 3*E(4)*x1^2*x3^2 -
       E(4)*x1*x2^3 + ( - 3 + 3*E(4))*x1*x2^2*x3 + x1*x2*x3^2 + 2*x1*x2*x3*x4 - 5*x1*x2*x4^2 + ( - 2
       - 2*E(4))*x1*x3^3 + ( - 1 - E(4))*x2^3*x3 + 3*E(4)*x2^2*x3^2 + (2 - 2*E(4))*x2*x3^3 + x4^4
f507 = 2*x1^2*x5^2 + 2*x2^2*x5^2 + x3^2*x5^2 + x4^2*x5^2
f508 = 1/2*x1^2*x5^2 + x1*x3*x5^2 + 1/2*x2^2*x5^2 + x2*x4*x5^2
f509 = (E(7)^3 + E(7)^4 + E(7)^5 + E(7)^6)*x1^2*x5^2 + ( - E(7)^2 + E(7)^4 + E(7)^5 +
       E(7)^6)*x1*x2*x5^2 + ( - E(7) - E(7)^5 - E(7)^6)*x1*x3*x5^2 + (E(7) + E(7)^2)*x2^2*x5^2 +
       (E(7) + E(7)^2 - E(7)^4)*x2*x3*x5^2 + x3^2*x5^2
f510 = ( - 9*E(7) - 2*E(7)^2 - 6*E(7)^3 - 6*E(7)^4 - 2*E(7)^5 - 9*E(7)^6)*x1^2*x5^2 + (10*E(7) +
       2*E(7)^2 + 6*E(7)^3 + 6*E(7)^4 + 2*E(7)^5 + 10*E(7)^6)*x1*x2*x5^2 + ( - 2*E(7) - 2*E(7)^3 -
       2*E(7)^4 - 2*E(7)^6)*x1*x3*x5^2 + ( - 4*E(7) - E(7)^2 - 3*E(7)^3 - 3*E(7)^4 - E(7)^5 -
       4*E(7)^6)*x2^2*x5^2 + x3^2*x5^2
f511 = (44*E(7) + 9*E(7)^2 + 28*E(7)^3 + 28*E(7)^4 + 9*E(7)^5 + 44*E(7)^6)*x1^4 + ( - 88*E(7) -
       16*E(7)^2 - 56*E(7)^3 - 56*E(7)^4 - 16*E(7)^5 - 88*E(7)^6)*x1^3*x2 + (32*E(7) + 8*E(7)^2 +
       20*E(7)^3 + 20*E(7)^4 + 8*E(7)^5 + 32*E(7)^6)*x1^3*x3 + (86*E(7) + 18*E(7)^2 + 54*E(7)^3 +
       54*E(7)^4 + 18*E(7)^5 + 86*E(7)^6)*x1^2*x2^2 + ( - 16*E(7) - 12*E(7)^3 - 12*E(7)^4 -
       16*E(7)^6)*x1^2*x2*x3 + (14*E(7) + 2*E(7)^2 + 8*E(7)^3 + 8*E(7)^4 + 2*E(7)^5 +
       14*E(7)^6)*x1^2*x3^2 + ( - 48*E(7) - 8*E(7)^2 - 32*E(7)^3 - 32*E(7)^4 - 8*E(7)^5 -
       48*E(7)^6)*x1*x2^3 + ( - 4*E(7) - 4*E(7)^3 - 4*E(7)^4 - 4*E(7)^6)*x1*x2^2*x3 + ( - 12*E(7) -
       8*E(7)^3 - 8*E(7)^4 - 12*E(7)^6)*x1*x2*x3^2 + (11*E(7) + 2*E(7)^2 + 7*E(7)^3 + 7*E(7)^4 +
       2*E(7)^5 + 11*E(7)^6)*x2^4 + x3^4
f512 = - 1/2*E(3)*x1^2*x5^2 + E(3)^2*x1*x2*x5^2 + x2^2*x5^2
f513 = E(21)^4*x1^2*x4*x5 + ( - E(21)^8 - E(21)^11 - E(21)^17 + 2*E(21)^19)*x1*x2*x4*x5 + ( -
       2*E(21)^2 + E(21)^4 + E(21)^10 + E(21)^13 - E(21)^16)*x1*x3*x4*x5 + E(21)^20*x2^2*x4*x5 +
       (E(21) + E(21)^2 + E(21)^8 + E(21)^13 + E(21)^16 + 2*E(21)^17 + E(21)^20)*x2*x3*x4*x5 +
       x3^2*x4*x5
f514 = E(21)^11*x1^2*x4^2 + ( - E(21) - E(21)^4 + 2*E(21)^5 - E(21)^10)*x1*x2*x4^2 + ( - E(21)^2 +
       E(21)^11 - 2*E(21)^16 + E(21)^17 + E(21)^20)*x1*x3*x4^2 + E(21)^13*x2^2*x4^2 + (E(21) +
       E(21)^2 + E(21)^8 + 2*E(21)^10 + E(21)^13 + E(21)^16 + E(21)^20)*x2*x3*x4^2 + x3^2*x4^2
f515 = (E(7)^2 + E(7)^4 + E(7)^5)*x1^2*x5^2 + ( - E(7) - 2*E(7)^4 - E(7)^5 - E(7)^6)*x1*x2*x5^2 + (
       - E(7) - E(7)^2 - E(7)^3 - E(7)^6)*x1*x3*x5^2 + x3^2*x5^2
f516 = 1/4*E(3)^2*x1^4 - E(3)*x1^3*x2 + x1^2*x2^2 + 1/4*E(3)^2*x3^4 - E(3)*x3^3*x4 + x3^2*x4^2
f517 = (1/8*E(12)^4 + 1/8*E(12)^7 + 1/4*E(12)^8)*x1^3*x3 - 1/4*E(4)*x1^3*x4 + ( - 3/4*E(12)^4 +
       3/2*E(12)^7 + 3/4*E(12)^8 + 3/2*E(12)^11)*x1^2*x2*x3 + ( - 3/2*E(12)^4 - 3/4*E(12)^8 +
       3/4*E(12)^11)*x1^2*x2*x4 + ( - 1/8*E(12)^4 + 1/8*E(12)^7 + 1/4*E(12)^11)*x1*x3^3 + ( -
       3/2*E(12)^4 - 3/4*E(12)^7 - 3/2*E(12)^8 + 3/4*E(12)^11)*x1*x3^2*x4 + ( - 1/2*E(12)^4 +
       1/2*E(12)^7 + E(12)^11)*x1*x4^3 + (1/2*E(12)^4 + 1/2*E(12)^7 + E(12)^8)*x2^3*x3 -
       E(4)*x2^3*x4 + 1/4*x2*x3^3 + ( - 3/2*E(12)^7 - 3/4*E(12)^8 - 3/4*E(12)^11)*x2*x3^2*x4 +
       x2*x4^3
f518 = (1/4*E(12)^4 - 1/2*E(12)^7 - 1/4*E(12)^8 - 1/2*E(12)^11)*x1^3*x3 + (1/2*E(12)^4 + 1/4*E(12)^8
       - 1/4*E(12)^11)*x1^3*x4 + (3/2*E(12)^4 + 3/4*E(12)^8 - 5/4*E(12)^11)*x1^2*x2*x3 +
       (1/2*E(12)^4 + E(12)^7 + E(12)^8)*x1^2*x2*x4 + (1/2*E(12)^4 + 1/2*E(12)^7 +
       E(12)^8)*x1*x2^2*x3 - E(4)*x1*x2^2*x4 + (1/2*E(12)^4 + 1/4*E(12)^7 + 1/2*E(12)^8 -
       1/4*E(12)^11)*x1*x3^3 + (3/2*E(12)^7 + 5/4*E(12)^8 + 3/4*E(12)^11)*x1*x3^2*x4 + ( -
       1/2*E(12)^4 + 1/2*E(12)^7 + E(12)^11)*x1*x3*x4^2 + (1/2*E(12)^7 + 1/4*E(12)^8 +
       1/4*E(12)^11)*x2*x3^3 + ( - E(12)^4 + 1/2*E(12)^7 + E(12)^11)*x2*x3^2*x4 + x2*x3*x4^2
f519 = 1/2*E(3)^2*x1^2*x3*x4 + 1/2*E(3)*x1^2*x4^2 - 1/2*E(3)^2*x1*x2*x3^2 - x1*x2*x4^2 -
       1/2*E(3)*x2^2*x3^2 + x2^2*x3*x4
f520 = (2*E(7) + E(7)^2 + E(7)^4 + 2*E(7)^5)*x1^4 + ( - E(7) - E(7)^2 - 2*E(7)^5)*x1^3*x2 + (2*E(7)
       - 3*E(7)^2 - 3*E(7)^3 + 2*E(7)^4 - 5*E(7)^6)*x1^3*x3 + ( - E(7) - E(7)^2 - E(7)^5 -
       E(7)^6)*x1^2*x2^2 + ( - 2*E(7) + 3*E(7)^3 - 2*E(7)^4 - 2*E(7)^5 + 3*E(7)^6)*x1^2*x2*x3 + ( -
       3*E(7) - 6*E(7)^2 - 3*E(7)^3 - 5*E(7)^5 - 5*E(7)^6)*x1^2*x3^2 + (3*E(7) + 7*E(7)^2 + 3*E(7)^3
       + 5*E(7)^5 + 5*E(7)^6)*x1*x2^3 + ( - 10*E(7) - 6*E(7)^2 + E(7)^3 - 6*E(7)^4 -
       10*E(7)^5)*x1*x2^2*x3 + ( - 3*E(7)^2 - E(7)^3 + 2*E(7)^4 - E(7)^5 - 3*E(7)^6)*x1*x2*x3^2 +
       (2*E(7) + 2*E(7)^2 + E(7)^4 + 2*E(7)^5 + E(7)^6)*x1*x3^3 + (2*E(7)^2 + E(7)^3 - E(7)^4 +
       E(7)^5 + 2*E(7)^6)*x2^4 + x2*x3^3
f521 = - E(7)^5*x1^2*x4^2 + ( - E(7) - E(7)^2 - E(7)^3)*x1^2*x5^2 + (E(7) + E(7)^2 +
       E(7)^6)*x1*x2*x4^2 + (E(7) + E(7)^2 + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5 + E(7)^6)*x1*x2*x5^2 +
       (E(7) + E(7)^2 + E(7)^3 + 2*E(7)^4 + E(7)^5)*x1*x3*x4^2 + (E(7) + E(7)^2 + E(7)^3 +
       E(7)^5)*x1*x3*x5^2 + ( - E(7)^3 - E(7)^4 - E(7)^5 - E(7)^6)*x2^2*x4^2 + ( - E(7) - E(7)^2 -
       E(7)^3 - E(7)^4 - E(7)^5)*x2^2*x5^2 + (E(7) - E(7)^4 - E(7)^5 - E(7)^6)*x2*x3*x4^2 + (E(7) +
       2*E(7)^2 + 2*E(7)^3 + E(7)^4 + E(7)^5 + E(7)^6)*x2*x3*x5^2 + ( - E(7)^2 - E(7)^3)*x3^2*x4^2 +
       x3^2*x5^2
f522 = 1/16*E(3)*x1^4 - 9/16*E(12)^7*x1^3*x2 + 3/16*E(12)^11*x1^3*x3 + 1/16*x1^3*x4 -
       3/8*E(3)*x1^2*x2^2 + 9/16*E(3)^2*x1^2*x2*x3 - 21/16*E(4)*x1^2*x2*x4 - 15/8*x1^2*x3^2 +
       3/16*E(12)^7*x1^2*x3*x4 + 3/8*E(3)^2*x1^2*x4^2 - 9/16*E(12)^7*x1*x2^3 -
       21/16*E(12)^11*x1*x2^2*x3 + 9/16*x1*x2^2*x4 - 3/4*E(4)*x1*x2*x3^2 + 3/2*E(3)*x1*x2*x3*x4 -
       3/4*E(12)^11*x1*x2*x4^2 + 3/2*E(3)^2*x1*x3^2*x4 + 1/4*E(3)*x1*x4^3 + 1/16*E(3)*x2^4 +
       1/16*E(3)^2*x2^3*x3 + 3/16*E(4)*x2^3*x4 + 3/8*x2^2*x3^2 + 3/16*E(12)^7*x2^2*x3*x4 -
       15/8*E(3)^2*x2^2*x4^2 + 1/4*E(3)*x2*x3^3 + 3/2*x2*x3*x4^2 + E(3)^2*x3^4 + x4^4
f523 = - 3/16*E(4)*x1^3*x2 + 9/16*E(12)^7*x1^3*x3 + 3/16*E(3)^2*x1^3*x4 - 1/2*x1^2*x2^2 +
       11/16*E(3)*x1^2*x2*x3 - 15/16*E(12)^11*x1^2*x2*x4 - 7/8*E(3)^2*x1^2*x3^2 +
       9/16*E(4)*x1^2*x3*x4 + 3/8*E(3)*x1^2*x4^2 - 3/16*E(4)*x1*x2^3 - 15/16*E(12)^7*x1*x2^2*x3 +
       11/16*E(3)^2*x1*x2^2*x4 - 3/4*E(12)^11*x1*x2*x3^2 + 5/2*x1*x2*x3*x4 - 3/4*E(12)^7*x1*x2*x4^2
       + 1/2*E(3)*x1*x3^2*x4 + 3/4*x1*x4^3 + 3/16*E(3)*x2^3*x3 + 9/16*E(12)^11*x2^3*x4 +
       3/8*E(3)^2*x2^2*x3^2 + 9/16*E(4)*x2^2*x3*x4 - 7/8*E(3)*x2^2*x4^2 + 3/4*x2*x3^3 +
       1/2*E(3)^2*x2*x3*x4^2 + x3^2*x4^2
f524 = - 1/8*E(12)^11*x1^4 - 1/8*E(3)^2*x1^3*x2 + 5/8*x1^3*x3 - 3/8*E(12)^7*x1^3*x4 +
       3/4*E(12)^11*x1^2*x2^2 - 3/8*E(4)*x1^2*x2*x3 - 11/8*E(3)*x1^2*x2*x4 + 3/4*E(12)^7*x1^2*x3^2 +
       7/8*E(3)^2*x1^2*x3*x4 - 3/4*E(4)*x1^2*x4^2 - 1/8*E(3)^2*x1*x2^3 - 11/8*x1*x2^2*x3 -
       3/8*E(12)^7*x1*x2^2*x4 - 1/2*E(3)*x1*x2*x3^2 - 3*E(12)^11*x1*x2*x3*x4 - 1/2*x1*x2*x4^2 +
       E(3)*x1*x3*x4^2 - 1/2*E(12)^11*x1*x4^3 - 1/8*E(12)^11*x2^4 - 3/8*E(4)*x2^3*x3 +
       5/8*E(3)*x2^3*x4 - 3/4*E(12)^7*x2^2*x3^2 + 7/8*E(3)^2*x2^2*x3*x4 + 3/4*E(4)*x2^2*x4^2 -
       1/2*E(12)^11*x2*x3^3 + x2*x3^2*x4
f525 = (1/3*E(21) + 1/6*E(21)^2 + 1/6*E(21)^4 + 1/6*E(21)^5 + 1/6*E(21)^8 + 1/3*E(21)^11 +
       1/3*E(21)^16 + 1/3*E(21)^19)*x1^2*x4^2 + (2/3*E(21) + 4/3*E(21)^2 + 1/3*E(21)^4 + 4/3*E(21)^5
       + 4/3*E(21)^8 + 2/3*E(21)^11 + 2/3*E(21)^16 + 2/3*E(21)^19)*x1^2*x4*x5 + (1/3*E(21) -
       1/3*E(21)^2 - 1/3*E(21)^4 - 1/3*E(21)^5 - 1/3*E(21)^8 - 2/3*E(21)^11 + 1/3*E(21)^16 +
       1/3*E(21)^19)*x1^2*x5^2 + (1/6*E(21) + 1/6*E(21)^2 + 1/3*E(21)^4 + 1/2*E(21)^5 + 1/3*E(21)^8
       + 1/6*E(21)^11 - 1/3*E(21)^13 - 1/6*E(21)^16 - 1/6*E(21)^20)*x1*x2*x4^2 + (1/3*E(21) -
       2/3*E(21)^2 + 2/3*E(21)^4 + 2/3*E(21)^8 + 4/3*E(21)^11 - 2/3*E(21)^13 - 1/3*E(21)^16 -
       4/3*E(21)^20)*x1*x2*x4*x5 + ( - 1/3*E(21) - 1/3*E(21)^2 + 1/3*E(21)^4 - E(21)^5 - 2/3*E(21)^8
       - 1/3*E(21)^11 - 1/3*E(21)^13 - 2/3*E(21)^16 - E(21)^19 + 1/3*E(21)^20)*x1*x2*x5^2 + ( -
       1/6*E(21) + 1/6*E(21)^2 - 1/3*E(21)^4 + 1/6*E(21)^5 - 1/3*E(21)^8 - 1/6*E(21)^10 -
       1/6*E(21)^11 - 1/6*E(21)^13 - 1/6*E(21)^16 - 1/3*E(21)^17 - 1/6*E(21)^19 +
       1/6*E(21)^20)*x1*x3*x4^2 + ( - 1/3*E(21) - 2/3*E(21)^2 - 2/3*E(21)^4 - 2/3*E(21)^5 -
       2/3*E(21)^8 - 1/3*E(21)^10 - 4/3*E(21)^11 - 1/3*E(21)^13 - 1/3*E(21)^16 - 2/3*E(21)^17 -
       1/3*E(21)^19 - 2/3*E(21)^20)*x1*x3*x4*x5 + (1/3*E(21) - 1/3*E(21)^2 - 1/3*E(21)^4 -
       1/3*E(21)^5 + 2/3*E(21)^8 + 1/3*E(21)^10 + 1/3*E(21)^11 - 2/3*E(21)^13 - 2/3*E(21)^16 +
       2/3*E(21)^17 - 2/3*E(21)^19 - 1/3*E(21)^20)*x1*x3*x5^2 + (1/6*E(21)^2 + 1/6*E(21)^10 -
       1/6*E(21)^16 + 1/3*E(21)^17 + 1/2*E(21)^20)*x2^2*x4^2 + ( - 2/3*E(21)^2 + 1/3*E(21)^10 -
       1/3*E(21)^16 + 2/3*E(21)^17)*x2^2*x4*x5 + ( - 1/3*E(21)^2 - 1/3*E(21)^10 - E(21)^13 -
       2/3*E(21)^16 - 2/3*E(21)^17 - E(21)^20)*x2^2*x5^2 + (1/3*E(21) - 1/6*E(21)^2 + 1/6*E(21)^4 -
       1/2*E(21)^5 - 1/3*E(21)^8 + 1/6*E(21)^10 - 1/6*E(21)^11 + 1/3*E(21)^13 + 1/6*E(21)^16 +
       1/3*E(21)^17 + 1/6*E(21)^20)*x2*x3*x4^2 + (2/3*E(21) + 2/3*E(21)^2 + 1/3*E(21)^4 +
       4/3*E(21)^8 + 1/3*E(21)^10 + 2/3*E(21)^11 + 2/3*E(21)^13 + 1/3*E(21)^16 + 2/3*E(21)^17 +
       4/3*E(21)^20)*x2*x3*x4*x5 + (4/3*E(21) + 1/3*E(21)^2 + 2/3*E(21)^4 + E(21)^5 + 2/3*E(21)^8 -
       1/3*E(21)^10 + 1/3*E(21)^11 + 1/3*E(21)^13 + 2/3*E(21)^16 - 2/3*E(21)^17 + E(21)^19 -
       1/3*E(21)^20)*x2*x3*x5^2 + 1/2*E(3)^2*x3^2*x4^2 + x3^2*x5^2
f526 = (1/2*E(12)^4 - 1/2*E(12)^7 + E(12)^8)*x1*x3^2*x4 + ( - 1/2*E(12)^4 - 1/2*E(12)^7 -
       E(12)^11)*x1*x4*x5^2 + E(4)*x2*x3^2*x4 + x2*x4*x5^2
f527 = - x1^2*x2*x4 + x1*x2^2*x5 - x1*x4^2*x5 + x2*x4*x5^2
f528 = ( - 1/2*E(21) - 1/2*E(21)^10 - 1/2*E(21)^13 - 1/2*E(21)^19)*x1^2*x4^2 + ( - E(21)^5 - E(21)^8
       - E(21)^17 - E(21)^20)*x1^2*x4*x5 + (E(7) + E(7)^2 + E(7)^4 + E(7)^5)*x1^2*x5^2 + (E(21) +
       1/2*E(21)^10 + 1/2*E(21)^13 + 1/2*E(21)^19)*x1*x2*x4^2 + (E(21)^5 + 2*E(21)^8 + E(21)^17 +
       E(21)^20)*x1*x2*x4*x5 + ( - E(7) - E(7)^2 - E(7)^4 - 2*E(7)^5)*x1*x2*x5^2 + ( - 1/2*E(21) -
       1/2*E(21)^10 - 1/2*E(21)^16 - 1/2*E(21)^19)*x1*x3*x4^2 + ( - E(21)^2 - E(21)^5 - E(21)^8 -
       E(21)^17)*x1*x3*x4*x5 + (E(7) + E(7)^3 + E(7)^4 + E(7)^5)*x1*x3*x5^2 + ( - 1/2*E(21)^4 -
       1/2*E(21)^16)*x2^2*x4^2 + ( - E(21)^2 - E(21)^11)*x2^2*x4*x5 + (E(7)^3 + E(7)^6)*x2^2*x5^2 +
       ( - 1/2*E(21) - 1/2*E(21)^13 + 1/2*E(21)^16)*x2*x3*x4^2 + (E(21)^2 - E(21)^8 -
       E(21)^20)*x2*x3*x4*x5 + (E(7)^2 - E(7)^3 + E(7)^5)*x2*x3*x5^2 - 1/2*E(3)*x3^2*x4^2 -
       E(3)^2*x3^2*x4*x5 + x3^2*x5^2
f529 = x1^4 + x4^4
f530 = x2^2*x5^2 + x4^2*x5^2
f531 = - x2^3*x4 + x2*x4^3
f532 = - x1^3*x4 + x2*x3^3
f533 = x2^3*x4 + x2*x4^3
f534 = - E(4)*x2*x3^2*x4 + x2*x4*x5^2
f535 = (3*E(7)^2 + 3*E(7)^4 + 3*E(7)^5 - 2*E(7)^6)*x1^4 + 4*x1^3*x2 + 4*E(7)^3*x1^3*x3 +
       4*E(7)*x1^3*x4 + (2*E(7)^2 + 2*E(7)^3 + 2*E(7)^5)*x1^2*x2^2 + (2*E(7) + 2*E(7)^2 +
       2*E(7)^4)*x1^2*x3^2 + ( - 2*E(7) - 2*E(7)^2 - 2*E(7)^3 - 2*E(7)^6)*x1^2*x4^2 + ( - 5*E(7) -
       5*E(7)^3 - 5*E(7)^4 - 6*E(7)^5)*x1*x2^2*x3 + (E(7) + E(7)^2 + 2*E(7)^3 + E(7)^6)*x1*x2^2*x4 +
       (E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1*x2*x3^2 + (6*E(7)^2 + 6*E(7)^4 + 6*E(7)^5 -
       4*E(7)^6)*x1*x2*x3*x4 + (5*E(7) - E(7)^4 + 5*E(7)^5 + 5*E(7)^6)*x1*x2*x4^2 + ( - E(7)^2 +
       5*E(7)^3 + 5*E(7)^4 + 5*E(7)^6)*x1*x3^2*x4 + ( - 2*E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^4 -
       E(7)^5 - E(7)^6)*x1*x3*x4^2 + E(7)^3*x2^4 + ( - 2*E(7) - 2*E(7)^2 - E(7)^3 - 2*E(7)^4 -
       E(7)^5 - E(7)^6)*x2^2*x3*x4 + (E(7) + E(7)^2 + 2*E(7)^3 + E(7)^6)*x2*x3^2*x4 + (E(7) - E(7)^2
       - E(7)^3 - E(7)^5)*x2*x3*x4^2 + E(7)*x3^4 + x4^4
f536 = (E(7) + E(7)^5 + E(7)^6)*x1^4 + (E(7) + E(7)^3 + E(7)^4 + E(7)^5)*x1^3*x2 + ( - E(7)^2 -
       E(7)^3 - E(7)^5)*x1^3*x3 + (E(7)^2 + E(7)^4 + E(7)^5 + E(7)^6)*x1^3*x4 + (E(7)^2 + E(7)^4 +
       E(7)^5)*x1^2*x2^2 + E(7)^2*x1^2*x2*x3 + x1^2*x2*x4 + (E(7) + E(7)^3 + E(7)^4)*x1^2*x3^2 +
       E(7)^3*x1^2*x3*x4 + ( - E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1^2*x4^2 + E(7)^3*x1*x2^2*x3 + ( -
       E(7) - E(7)^2 - E(7)^3 - E(7)^5)*x1*x2^2*x4 + (E(7)^2 + E(7)^4 + E(7)^5)*x1*x2*x3^2 + ( -
       E(7) - E(7)^5 - E(7)^6)*x1*x2*x3*x4 + E(7)^2*x1*x2*x4^2 + x1*x3^2*x4 + (E(7) + E(7)^3 +
       E(7)^4)*x1*x3*x4^2 + E(7)^2*x2^3*x4 - E(7)^5*x2^2*x3*x4 + E(7)^3*x2*x3^3 - E(7)*x2*x3^2*x4 -
       E(7)^6*x2*x3*x4^2 + x3*x4^3
f537 = - 1/2*E(3)^2*x1^2*x3^2 - 1/2*E(3)*x1^2*x4^2 - 1/2*x1^2*x5^2 - E(3)*x1*x2*x3^2 -
       E(3)^2*x1*x2*x4^2 - x1*x2*x5^2 + x2^2*x3^2 + x2^2*x4^2 + x2^2*x5^2
f538 = 1/4*E(3)^2*x1^2*x3^2 + E(3)*x1*x2*x3*x4 + x2^2*x4^2
f539 = 1/2*E(3)*x1*x3*x5^2 + x2*x4*x5^2
f540 = (50*E(7) + 113*E(7)^2 + 141*E(7)^3 + 113*E(7)^4 + 50*E(7)^5)*x1^4 + ( - 144*E(7) - 260*E(7)^2
       - 260*E(7)^3 - 144*E(7)^4 + 64*E(7)^6)*x1^3*x2 + (48*E(7)^2 + 108*E(7)^3 + 136*E(7)^4 +
       108*E(7)^5 + 48*E(7)^6)*x1^3*x3 + (152*E(7) + 220*E(7)^2 + 152*E(7)^3 - 122*E(7)^5 -
       122*E(7)^6)*x1^2*x2^2 + ( - 40*E(7) - 132*E(7)^2 - 208*E(7)^3 - 208*E(7)^4 - 132*E(7)^5 -
       40*E(7)^6)*x1^2*x2*x3 + ( - 10*E(7) - 10*E(7)^2 + 10*E(7)^4 + 16*E(7)^5 +
       10*E(7)^6)*x1^2*x3^2 + ( - 56*E(7) - 56*E(7)^2 + 72*E(7)^4 + 104*E(7)^5 + 72*E(7)^6)*x1*x2^3
       + (44*E(7) + 96*E(7)^2 + 120*E(7)^3 + 96*E(7)^4 + 44*E(7)^5)*x1*x2^2*x3 + (4*E(7) - 4*E(7)^3
       - 8*E(7)^4 - 8*E(7)^5 - 4*E(7)^6)*x1*x2*x3^2 + (12*E(7) + 20*E(7)^2 + 20*E(7)^3 + 12*E(7)^4 -
       4*E(7)^6)*x1*x3^3 + (6*E(7) - 14*E(7)^3 - 25*E(7)^4 - 25*E(7)^5 - 14*E(7)^6)*x2^4 + x3^4
f541 = ( - 44*E(7) - 21*E(7)^2 - 21*E(7)^3 - 44*E(7)^4 - 53*E(7)^6)*x1^4 + (60*E(7) + 60*E(7)^2 +
       104*E(7)^4 - 28*E(7)^5 + 104*E(7)^6)*x1^3*x2 + (28*E(7) + 20*E(7)^3 + 8*E(7)^4 + 8*E(7)^5 +
       20*E(7)^6)*x1^3*x3 + ( - 42*E(7)^2 + 36*E(7)^3 - 60*E(7)^4 + 36*E(7)^5 - 42*E(7)^6)*x1^2*x2^2
       + ( - 24*E(7) - 12*E(7)^3 - 12*E(7)^4 - 24*E(7)^6)*x1^2*x2*x3 + ( - 8*E(7) + 8*E(7)^2 -
       12*E(7)^3 + 8*E(7)^4 - 8*E(7)^5)*x1*x2^3 + x3^4
f542 = - E(4)*x2^2*x3*x4 + x3*x4*x5^2
f543 = 1/4*E(3)*x1^2*x3^2 - 1/4*x1^2*x3*x4 + 1/4*E(3)^2*x1^2*x4^2 - 1/4*x1*x2*x3^2 +
       E(3)^2*x1*x2*x3*x4 + 1/2*E(3)*x1*x2*x4^2 + 1/4*E(3)^2*x2^2*x3^2 + 1/2*E(3)*x2^2*x3*x4 +
       x2^2*x4^2
f544 = (E(7) + E(7)^2 + E(7)^6)*x1^4 + (2*E(7)^2 + 2*E(7)^4 + 2*E(7)^5 - 2*E(7)^6)*x1^3*x2 + (2*E(7)
       - 4*E(7)^4 + 2*E(7)^5 + 2*E(7)^6)*x1^3*x3 + ( - 2*E(7)^2 - E(7)^3 - E(7)^4 -
       E(7)^6)*x1^2*x2^2 + (6*E(7) + 6*E(7)^2 + 6*E(7)^4)*x1^2*x2*x3 + ( - E(7) - E(7)^3 - E(7)^4 +
       3*E(7)^5)*x1^2*x3^2 + (2*E(7) + 2*E(7)^3 + 2*E(7)^4 + 2*E(7)^5)*x1*x2^3 + ( - 2*E(7) -
       2*E(7)^2 - 2*E(7)^3 - 2*E(7)^6)*x1*x2^2*x3 + ( - 4*E(7)^2 - 4*E(7)^3 - 4*E(7)^5)*x1*x2*x3^2 +
       x3^4
f545 = - E(7)^4*x1^3*x2 + (E(7)^3 + E(7)^4 + E(7)^6)*x1^3*x3 - x1^2*x2^2 + ( - E(7) - E(7)^3 -
       E(7)^4 + E(7)^5)*x1^2*x2*x3 + E(7)^3*x1^2*x3^2 + (E(7) + E(7)^2 + E(7)^6)*x1*x2^3 -
       E(7)*x1*x2^2*x3 + (E(7)^2 + E(7)^4 + E(7)^5)*x1*x2*x3^2 + x2*x3^3
f546 = 1/2*x1^2*x3*x4 + 1/2*x1*x2*x3^2 + x2^2*x4^2
f547 = - x1^2*x4^2 + x1^2*x5^2 + x2^2*x4^2 + x2^2*x5^2

6. SMOOTH FORMS Q_q
The forms Q_q are smooth, by the smoothness test in the code.

Q1 = x1^4 + x2^4 + x3^4 + x4^4 + x5^4
Q2 = x1^3*x2 + x2^4 + x3^4 + x4^4 + x5^4
Q3 = x1^4 + x1^2*x2^2 + x1*x4^3 + x1*x5^3 + x2^4 + x2*x3^3 - x2*x4^3 + x2*x5^3 + x3^2*x4*x5
Q4 = x1^3*x3 + x2^3*x4 + x3^3*x5 + x3^2*x4^2 + x3*x4*x5^2 + x4^3*x5 + x5^4
Q5 = 2*x1^4 + 6*x1*x2*x3*x4 + x2^3*x3 + x2*x4^3 + x3^3*x4 + x5^4
Q6 = x1^3*x2 + x1*x3^3 + x2^3*x3 + x4^3*x5 + x5^4
Q7 = x1^3*x2 + x2^4 + x3^3*x4 + x4^4 + x5^4
Q8 = 1/8*x1^4 + x1*x2^3 - 3/4*x1*x3^2*x4 - 1/4*x2*x3^3 + x2*x4^3 + x5^4
Q9 = 5/3*x1^4 - 2*x1^2*x2^2 - 8*x1*x2*x3*x4 + 4/3*x1*x3^3 + 5/3*x2^4 + 4/3*x2*x4^3 + x3^2*x4^2 +
     x5^4
Q10 = 1/4*x1^3*x2 + 3/4*x1^2*x3*x4 + 1/4*x1*x2^3 + x1*x3^3 + 3/4*x2^2*x3*x4 + x2*x4^3 + x5^4
Q11 = x1^4 + 12*x1*x2*x3*x4 + x2^4 + x3^4 + x4^4 + x5^4
Q12 = x1^3*x2 + x2^3*x3 + x3^4 + x4^4 + x5^4
Q13 = x1^3*x2 + x2^3*x4 + x2*x3^2*x5 + x3^3*x4 + x4^3*x5 + x5^4
Q14 = x1^3*x3 + x2^3*x4 + x2^2*x3^2 + x2*x3*x4^2 + x3^3*x4 + x4^4 + x5^4
Q15 = x1^3*x5 + x2^3*x3 + x3^3*x4 + x3^2*x5^2 + x3*x4^2*x5 + x4^4 + x4*x5^3
Q16 = x1^3*x4 + x1^2*x2*x3 + x1*x2^2*x5 + x2^3*x4 + x3^3*x5 + x3^2*x4^2 + x3*x4*x5^2 + x4^3*x5 +
      x5^4
Q17 = x1^3*x2 + x1*x4^3 + x2^3*x3 + x3^3*x4 + x5^4
Q18 = x1^3*x2 + x1*x3^3 + x2^3*x3 + x4^4 + x5^4
Q19 = x1^3*x2 + x2^4 + x3^3*x4 + x4^3*x5 + x5^4
Q20 = x1^3*x2 + x2^3*x3 + x3^3*x4 + x4^4 + x5^4
Q21 = x1^3*x2 + x2^3*x4 + x3^3*x5 + x3^2*x4^2 + x3*x4*x5^2 + x4^3*x5 + x5^4
Q22 = x1^3*x3 + x2^3*x4 + x2*x3^2*x5 + x3^3*x4 + x4^3*x5 + x5^4
Q23 = x1^3*x3 + ( - E(3) + E(3)^2)*x1^2*x2*x4 + ( - E(3) + E(3)^2)*x1*x2^2*x3 + x1*x3^3 + (E(3) -
      E(3)^2)*x1*x3*x4^2 + x2^3*x4 + (E(3) - E(3)^2)*x2*x3^2*x4 + x2*x4^3 + x5^4
Q24 = x1^3*x2 + x2^3*x3 + x3^3*x4 + x4^3*x5 + x5^4
Q25 = x1^3*x2 + x1*x5^3 + x2^3*x3 + x3^3*x4 + x4^3*x5

